From topology-optimization brief to solver-checked release: separating intent, admissibility and acceptance knowledge for language agents

An engineering solver can converge even when a language agent has misread the user's problem. AgenticTO makes this distinction inspectable by keeping three records separate: the proposed problem specification, deterministic formulation checks, and numerical acceptance of the solved design. We evaluated the workflow on 50 author-built topology-optimization briefs, injected faults, five numerical problems, and complete agent sessions. The tests used linear-elastic models with one load case. Geometry tools raised the primary provider's correct specifications and refusals from 37 to 44 of 50, while also increasing wrong specifications delivered as finished. Input-format feedback alone recovered most of the accuracy gain. The wrong specifications passed the formulation rules, which also missed most injected faults that changed the intended problem. Clarification corrected the remaining errors when an oracle supplied reference facts, but also prompted questions on fully specified briefs. Perfect accuracy under that oracle therefore does not establish performance with engineers. Numerical trials reached 73.7 million elements, although released designs used finer grids than requested. The records expose how a proposed problem becomes an accepted numerical result; agreement with the brief still needs a separate judgment.

==> anc/README.txt <==
Machine-readable supporting material for AgenticTO.

The supplement/ directory here reproduces the files described under supplement/ in the journal manuscript package: adjudicated reference readings, the final rule-feedback-ablation summary, the specification schema, and the comparator snapshot. These files are not executed by LaTeX.


==> anc/supplement/gnr_summary.json <==
{
 "G": {
  "n": 50,
  "right": 44,
  "right_ci95": [
   0.7619492111337642,
   0.9438247628937535
  ],
  "delivered_wrong": [
   "b07_sensor_arm",
   "b39_tv_bracket",
   "b44_gearbox_bracket",
   "b45_pump_bracket",
   "b46_sensor_housing",
   "b47_camera_mount"
  ],
  "delivered_with_rule_error": [],
  "categories": {
   "clarify": {
    "wrong reading": 5,
    "right": 2
   },
   "refuse": {
    "right": 3
   },
   "solve": {
    "right": 39,
    "wrong reading": 1
   }
  },
  "validate_calls_median": 1.0,
  "input_tokens_median": 86454.0,
  "wall_s_median": 28.336317200097255
 },
 "GNR": {
  "n": 50,
  "right": 42,
  "right_ci95": [
   0.7148551903823401,
   0.9166267863791231
  ],
  "delivered_wrong": [
   "b07_sensor_arm",
   "b10_hook_plate",
   "b31_pillow_block",
   "b39_tv_bracket",
   "b44_gearbox_bracket",
   "b45_pump_bracket",
   "b46_sensor_housing",
   "b47_camera_mount"
  ],
  "delivered_with_rule_error": [],
  "categories": {
   "clarify": {
    "wrong reading": 6,
    "right": 1
   },
   "refuse": {
    "right": 3
   },
   "solve": {
    "right": 38,
    "wrong reading": 2
   }
  },
  "validate_calls_median": 1.0,
  "input_tokens_median": 86821.0,
  "wall_s_median": 19.561032600002363
 },
 "G_to_GNR": {
  "corrected": [],
  "broken": [
   "b10_hook_plate",
   "b31_pillow_block"
  ],
  "p_mcnemar": 0.5
 },
 "discordant": {
  "b10_hook_plate": {
   "expected": "clarify",
   "G": "right",
   "GNR": "wrong reading",
   "GNR_fields_wrong": [
    "loads"
   ],
   "GNR_rule_errors": [],
   "GNR_final": "DONE\nAssumptions: top face fully fixed to a rigid beam; load acts downward (−y) over a 5 × 20 mm patch at the lower-right corner; steel E = 210 GPa, ν = 0.3; self-weight omitted. list_regions and validate_spec passed; render confirmed support and load placement."
  },
  "b31_pillow_block": {
   "expected": "solve",
   "G": "right",
   "GNR": "wrong reading",
   "GNR_fields_wrong": [
    "passive"
   ],
   "GNR_rule_errors": [],
   "GNR_final": "DONE\n\nAssumptions: fully clamped, non-slipping washer footprints; no explicit bolt holes; 2 mm solid mounting pads; 3 kN distributed uniformly over seat nodes; volume fraction applies to non-passive material. Validation passed; render checked."
  }
 },
 "GNR_delivered_wrong_detail": {
  "b07_sensor_arm": {
   "expected": "clarify",
   "rule_errors": [],
   "fields_wrong": [
    "loads",
    "passive"
   ]
  },
  "b10_hook_plate": {
   "expected": "clarify",
   "rule_errors": [],
   "fields_wrong": [
    "loads"
   ]
  },
  "b31_pillow_block": {
   "expected": "solve",
   "rule_errors": [],
   "fields_wrong": [
    "passive"
   ]
  },
  "b39_tv_bracket": {
   "expected": "solve",
   "rule_errors": [],
   "fields_wrong": [
    "passive"
   ]
  },
  "b44_gearbox_bracket": {
   "expected": "clarify",
   "rule_errors": [],
   "fields_wrong": [
    "loads",
    "passive"
   ]
  },
  "b45_pump_bracket": {
   "expected": "clarify",
   "rule_errors": [],
   "fields_wrong": [
    "loads"
   ]
  },
  "b46_sensor_housing": {
   "expected": "clarify",
   "rule_errors": [],
   "fields_wrong": [
    "passive"
   ]
  },
  "b47_camera_mount": {
   "expected": "clarify",
   "rule_errors": [],
   "fields_wrong": [
    "min_feature",
    "passive"
   ]
  }
 }
}

==> anc/supplement/reference_comparator.py <==
"""Spec comparison for the agent benchmarks (X2): is a predicted spec the same problem as the intended one?

Two specs are compared on what the solver sees, not on how they are written: both are built on one common grid
and the fixed-DOF masks, nodal load vectors and passive masks are compared exactly, plus the scalar fields. So a
support written as a face or as a box covering that face counts as the same support, and ids or names do not
matter. Field-level results feed the X2 metrics; the consequence-weighted error is computed separately by solving.
"""
from __future__ import annotations

import numpy as np

from .problem import ResolutionError, build
from .spec import Spec


def _rel(a, b):
    return abs(a - b) / max(abs(b), 1e-300)


LENGTH_MM = {"mm": 1.0, "m": 1000.0, "in": 25.4}
FORCE_N = {"N": 1.0, "kN": 1000.0, "lbf": 4.4482216152605}
_LEN_KEYS = ("center", "size", "at", "span", "min", "max", "radius")


def _scale_region(r: dict, s: float) -> dict:
    """Lengths times s. Agents sometimes write numbers as strings ("400"), which the schema accepts; so do we."""
    return {k: (None if v is None else [float(x) * s for x in v] if isinstance(v, (list, tuple)) else float(v) * s)
            if k in _LEN_KEYS else v for k, v in r.items()}


def scale_item(item: dict, key: str, units: dict) -> dict:
    """One support / load / passive item, from `units` to mm and N."""
    s, f = LENGTH_MM[units.get("length", "mm")], FORCE_N[units.get("force", "N")]
    out = dict(item, region=_scale_region(item["region"], s)) if "region" in item else dict(item)
    if key == "loads" and "force" in out:
        out["force"] = [float(x) * f for x in out["force"]]
    return out


def normalized(spec: dict | Spec) -> Spec:
    """The same problem in mm and N: lengths, forces and E are converted; nothing else changes. Two specs written in
    different units are compared through this."""
    d = (spec if isinstance(spec, Spec) else Spec.model_validate(spec)).model_dump(mode="json")
    u = d["units"]
    s, f = LENGTH_MM[u["length"]], FORCE_N[u["force"]]
    if (s, f) == (1.0, 1.0):
        return Spec.model_validate(d)
    d["units"] = {"length": "mm", "force": "N"}
    d["domain"] = dict(d["domain"], size=[x * s for x in d["domain"]["size"]])
    d["material"] = dict(d["material"], E=d["material"]["E"] * f / s ** 2)
    for key in ("supports", "loads", "passive"):
        d[key] = [scale_item(x, key, u) for x in d[key]]
    if d["resolution"].get("h") is not None:
        d["resolution"] = dict(d["resolution"], h=d["resolution"]["h"] * s)
    if d.get("min_feature") is not None:
        d["min_feature"] *= s
    return Spec.model_validate(d)


def _same_grid(p: Spec, q: Spec) -> bool:
    from .problem import grid_for
    try:
        (hp, gp), (hq, gq) = grid_for(p), grid_for(q)
    except ResolutionError:
        return False
    return gp.shape == gq.shape and _rel(hp, hq) < 1e-6


def equivalent(pred: dict | Spec, intended: dict | Spec, h: float | None = None, e_rtol: float = 0.03) -> dict:
    """Field-by-field comparison on a common grid (default: the intended spec's resolution, coarsened if needed so
    that it fits both domains). Returns {"same": bool, "fields": {name: bool}, "notes": [...]}.

    Both specs are first converted to mm and N, so a spec written in other units is the same problem if it converts
    to it (`units_same` reports whether the units were written the same and does not count towards `same`); the
    resolution matches when both give the same grid. E matches within `e_rtol` (default 3%): a brief that names an
    alloy without a modulus admits any handbook value (6061: 68.9-69 GPa). `material_exact` reports the strict
    comparison and does not count towards `same`."""
    p0 = pred if isinstance(pred, Spec) else Spec.model_validate(pred)
    q0 = intended if isinstance(intended, Spec) else Spec.model_validate(intended)
    p, q = normalized(p0), normalized(q0)
    if h is not None:
        h *= LENGTH_MM[q0.units.length]
    f, notes = {}, []
    f["domain"] = all(_rel(a, b) < 1e-9 for a, b in zip(p.domain.size, q.domain.size))
    f["material"] = _rel(p.material.E, q.material.E) <= e_rtol and abs(p.material.nu - q.material.nu) < 0.02
    exact = _rel(p.material.E, q.material.E) < 1e-6 and abs(p.material.nu - q.material.nu) < 1e-9
    f["volume_fraction"] = abs(p.volume_fraction - q.volume_fraction) < 1e-6
    f["resolution"] = _same_grid(p, q)
    f["min_feature"] = (p.min_feature is None) == (q.min_feature is None) and \
        (q.min_feature is None or _rel(p.min_feature, q.min_feature) < 1e-6)
    if not f["domain"]:
        f.update(supports=False, loads=False, passive=False)
        return {"same": False, "fields": f, "notes": ["domains differ; regions not compared"]}
    from .problem import grid_for
    h0, _ = grid_for(q)
    bp = bq = None
    for hh in ([h] if h is not None else []) + [h0 * m for m in (1, 2, 4, 8, 16)]:
        try:
            bq, bp = build(q, h=hh), build(p, h=hh)
        except ResolutionError:
            continue
        if h is not None or bq.grid.n_elem <= 4e6:
            break
    if bp is None:
        return {"same": False, "fields": f, "notes": ["no common grid"]}
    notes.append(f"compared on h={bq.h:g}, grid {bq.grid.shape}")
    f["supports"] = bool(np.array_equal(bp.problem.fixed, bq.problem.fixed))
    lp, lq = bp.problem.load, bq.problem.load
    f["loads"] = bool(lp.idx.size == lq.idx.size and np.array_equal(lp.idx, lq.idx) and
                      np.allclose(lp.val, lq.val, rtol=1e-6, atol=1e-12 * max(1.0, float(np.abs(lq.val).max(
                          initial=0)))))
    z = np.zeros(bq.grid.n_elem, bool)
    f["passive"] = bool(np.array_equal(z if bp.solid is None else bp.solid, z if bq.solid is None else bq.solid) and
                        np.array_equal(z if bp.void is None else bp.void, z if bq.void is None else bq.void))
    return {"same": all(f.values()), "fields": f, "material_exact": exact, "units_same": p0.units == q0.units,
            "notes": notes}


def match_task(pred: dict | Spec, task: dict, h: float | None = None) -> dict:
    """`equivalent` against the task's intended spec, then against each admissible reading that counts (each carries
    its own `spec`). Returns the intended comparison plus "same" (any match) and "matched": "intended",
    "admissible:<i>" or None."""
    r = equivalent(pred, task["spec"], h)
    if r["same"]:
        return {**r, "matched": "intended"}
    for i, a in enumerate(task.get("admissible") or []):
        if a.get("counts") and a.get("spec") is not None and equivalent(pred, a["spec"], h)["same"]:
            return {**r, "same": True, "matched": f"admissible:{i}"}
    return {**r, "matched": None}


# ---- clarification oracle (X2 condition G+C) ----------------------------------------------------------------
# The oracle is a script that holds the intended reading; it is never an LLM. Given one question with 2-4 options,
# each a concrete reading (an item the spec would contain, and/or parameter values), it picks the option that agrees
# with the intended spec on what the solver sees, or answers "none of these" without revealing the intended value.

LIST_KEY = {"support": "supports", "load": "loads", "passive": "passive"}


def _grid_h(q: Spec, h: float | None):
    from .problem import grid_for
    h0, _ = grid_for(q)
    for hh in ([h] if h is not None else []) + [h0 * m for m in (1, 2, 4, 8, 16)]:
        try:
            if build(q, h=hh).grid.n_elem <= 2e6 or h is not None:
                return hh
        except ResolutionError:
            continue
    return None


def _item_signature(base: dict, key: str, item: dict, h: float):
    """What the solver sees of one item, built inside the intended spec's domain: fixed-DOF mask (supports),
    nodal load vector (loads), or element mask and kind (passive). None if the item does not build."""
    d = {**base, key: [item]}
    if key != "supports" and not d.get("supports"):
        d["supports"] = base["supports"]
    try:
        sp = build(Spec.model_validate(d), h=h)
    except Exception:                                   # noqa: BLE001 -- an unbuildable reading matches nothing
        return None
    if key == "supports":
        return ("s", sp.problem.fixed.tobytes())
    if key == "loads":
        ld = sp.problem.load
        return ("l", ld.idx.tobytes(), np.round(ld.val, 9).tobytes())
    m = sp.solid if item.get("kind") == "solid" else sp.void
    return ("p", item.get("kind"), None if m is None else np.packbits(m).tobytes())


def item_match(item: dict, kind: str, intended: dict | Spec, h: float | None = None) -> int | None:
    """Index of the intended item (of this kind) that is the same on the solver's grid as `item`, else None."""
    q = intended if isinstance(intended, Spec) else Spec.model_validate(intended)
    base = q.model_dump(mode="json")
    key = LIST_KEY[kind]
    hh = _grid_h(q, h)
    if hh is None:
        return None
    sig = _item_signature(base, key, item, hh)
    if sig is None:
        return None
    for i, x in enumerate(base[key]):
        if _item_signature(base, key, x, hh) == sig:
            return i
    return None


def params_match(params: dict, intended: dict | Spec, e_rtol: float = 0.03) -> bool:
    from .tools import spec_params
    q = (intended if isinstance(intended, Spec) else Spec.model_validate(intended)).model_dump(mode="json")
    for k, v in spec_params(params, q).items():
        t = q.get(k)
        if k == "material":
            if not isinstance(v, dict) or _rel(float(v.get("E", -1)), t["E"]) > e_rtol or \
                    abs(float(v.get("nu", t["nu"])) - t["nu"]) >= 0.02:
                return False
        elif k == "volume_fraction":
            if abs(float(v) - t) > 1e-6:
                return False
        elif k == "domain":
            size = v.get("size") if isinstance(v, dict) else v
            if any(_rel(float(a), b) > 1e-9 for a, b in zip(size, t["size"])):
                return False
        elif k == "min_feature":
            if (v is None) != (t is None) or (t is not None and _rel(float(v), t) > 1e-6):
                return False
        elif k == "units":
            if any(t.get(kk) != vv for kk, vv in v.items()):
                return False
        elif k == "resolution":
            a = {kk: vv for kk, vv in t.items() if vv is not None}
            b = {kk: vv for kk, vv in (v or {}).items() if vv is not None}
            if a.keys() != b.keys() or any(_rel(float(b[kk]), float(a[kk])) > 1e-6 for kk in a):
                return False
        elif v != t:
            return False
    return True


class Oracle:
    """Scripted answerer: `oracle(question, options)` -> {"choice": index | None, "label", "comment"}."""

    def __init__(self, intended: dict | Spec, h: float | None = None, script: list[dict] | None = None):
        """script: the task's scripted answers ([{about, answer}]); when no option matches, the oracle says so and
        then states these facts verbatim, as a user would (recorded as a miss)."""
        q = intended if isinstance(intended, Spec) else Spec.model_validate(intended)
        self.intended = normalized(q)                  # options are compared in mm and N, whatever units they use
        self.h = None if h is None else h * LENGTH_MM[q.units.length]
        self.script = script or []
        self.asked = 0

    def matches(self, opt: dict, cand: dict | None = None) -> bool:
        """`cand`, the draft with this option applied, says which units the option is written in (default mm, N)."""
        units = (cand or {}).get("units") or {}
        touched = False
        if opt.get("item") is not None:
            touched = True
            kind = opt.get("item_kind") or "load"
            item = scale_item(opt["item"], LIST_KEY.get(kind, "loads"), units)
            if item_match(item, kind, self.intended, self.h) is None:
                return False
        if opt.get("params"):
            touched = True
            try:
                c = normalized(cand).model_dump(mode="json") if cand is not None else None
            except Exception:                           # noqa: BLE001 -- an incomplete draft: compare as written
                c = None
            if c is not None:
                from .tools import spec_params
                keys = set(spec_params(opt["params"], c))
                if not params_match({k: c.get(k) for k in keys}, self.intended):
                    return False
            elif not params_match(opt["params"], self.intended):
                return False
        return touched

    def __call__(self, question: str, options: list[dict], previews=None, candidates=None) -> dict:
        self.asked += 1
        for i, o in enumerate(options):
            if self.matches(o, (candidates or [None] * len(options))[i]):
                return {"choice": i, "label": o.get("label"), "comment": "", "by": "oracle"}
        facts = " ".join(x["answer"] for x in self.script)
        return {"choice": None, "label": None, "by": "oracle",
                "comment": "None of these is what the brief means." + (f" {facts}" if facts else "")}


==> anc/supplement/reference_readings.json <==
{
  "b01_cantilever_block": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b01 cantilever block",
      "domain": {
        "size": [
          200,
          100,
          100
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "wall",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "pad",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              50,
              50
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -1000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "restates the voxfem solver's 3D cantilever benchmark (after Sigmund) in physical units",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "N",
      "comment": "Dimensions, fixed face, centred patch, -1000 N and E conversion agree. FEAD/Sigmund is not a traceable article citation."
    }
  },
  "b02_mbb_half": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b02 MBB half",
      "domain": {
        "size": [
          120,
          40,
          40
        ]
      },
      "material": {
        "name": "aluminium 6061",
        "E": 69000.0,
        "nu": 0.33
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "end_support",
          "fix": [
            "y",
            "z"
          ],
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              0,
              0
            ],
            "span": null
          }
        },
        {
          "id": "symmetry",
          "fix": [
            "x"
          ],
          "region": {
            "kind": "face",
            "face": "x+"
          }
        }
      ],
      "loads": [
        {
          "id": "midspan",
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              120,
              40
            ],
            "span": null
          },
          "force": [
            0,
            -1000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "3D MBB beam (half model), as in Liu & Tovar 2014, top3d",
    "oracle": [],
    "admissible": [
      {
        "reading": "full 240 mm model with both end supports and the full 2 kN",
        "why": "the brief asks for the half model; the full model is equivalent but not what was asked",
        "counts": false
      },
      {
        "reading": "the end support also fixes x (pinned)",
        "why": "withdrawn in adjudication (J. Wang, 2026-10-31): the brief says the supports carry vertical and sideways load only; earlier: over-constrains a roller; changes the design little because the symmetry face already restrains x",
        "counts": false,
        "spec": {
          "schema_version": "agentto.spec/v0",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "name": "b02 MBB half",
          "domain": {
            "size": [
              120,
              40,
              40
            ]
          },
          "material": {
            "name": "aluminium 6061",
            "E": 69000.0,
            "nu": 0.33
          },
          "volume_fraction": 0.3,
          "supports": [
            {
              "id": "end_support",
              "fix": [
                "x",
                "y",
                "z"
              ],
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  0,
                  0
                ],
                "span": null
              }
            },
            {
              "id": "symmetry",
              "fix": [
                "x"
              ],
              "region": {
                "kind": "face",
                "face": "x+"
              }
            }
          ],
          "loads": [
            {
              "id": "midspan",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  120,
                  40
                ],
                "span": null
              },
              "force": [
                0,
                -1000,
                0
              ]
            }
          ],
          "resolution": {
            "h": 1.0
          }
        },
        "adjudicated": "2026-10-31"
      }
    ],
    "notes": "Half of the 2 kN acts on the half model.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "Y",
      "comment": "Half model takes 1000 N with x-normal symmetry. Remove the existing x-fixed-end admissible variant: it contradicts vertical/sideways only. Top3d covers the MBB family [S1], not these exact physical dimensions."
    }
  },
  "b03_bridge_deck": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b03 bridge deck",
      "domain": {
        "size": [
          400,
          100,
          100
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "pin",
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              0,
              0
            ],
            "span": null
          }
        },
        {
          "id": "expansion",
          "fix": [
            "y",
            "z"
          ],
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              400,
              0
            ],
            "span": null
          }
        }
      ],
      "loads": [
        {
          "id": "deck",
          "region": {
            "kind": "face",
            "face": "y+"
          },
          "force": [
            0,
            -5000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "voxfem solver benchmark bridge with a distributed deck load",
    "oracle": [],
    "admissible": [
      {
        "reading": "Right roller fixes y only; x and z free, left pinned edge unchanged.",
        "why": "No explicit z guidance in the brief. This is a conventional bearing model. Supplied optimization was not converged; its tiny compliance change is not equivalence proof.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/T/b03_bridge_deck_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "bridge_deck_segment",
          "description": "400 x 100 x 100 mm steel deck segment on two full-width line bearings along the bottom end edges: left pinned, right a roller free along the span (x). A 5 kN downward load is spread uniformly over the top surface.",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              400.0,
              100.0,
              100.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "volume_fraction": 0.25,
          "supports": [
            {
              "id": "left_bearing_pinned",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  0.0,
                  0.0
                ],
                "span": null
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bottom edge at x=0 across the full width, pinned."
            },
            {
              "id": "right_bearing_roller",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  400.0,
                  0.0
                ],
                "span": null
              },
              "fix": [
                "y"
              ],
              "note": "Bottom edge at x=400 across the full width. Vertical restraint only, so the deck can expand along x."
            }
          ],
          "loads": [
            {
              "id": "deck_load",
              "region": {
                "kind": "face",
                "face": "y+"
              },
              "force": [
                0.0,
                -5000.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "Uniform 5 kN total acting downward on the top surface."
            }
          ],
          "passive": [],
          "resolution": {
            "h": 2.0
          },
          "min_feature": null,
          "meta": {}
        }
      }
    ],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "N",
      "comment": "Intended guided bearing is reasonable; a y-only roller is also admissible. FEAD without title/DOI/figure is insufficient provenance."
    }
  },
  "b04_torsion_shaft": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b04 torsion shaft",
      "domain": {
        "size": [
          160,
          80,
          80
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "gearbox",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "lug_top",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              72,
              40
            ],
            "size": [
              16,
              16
            ],
            "shape": "rect"
          },
          "force": [
            0,
            0,
            625
          ]
        },
        {
          "id": "lug_bottom",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              8,
              40
            ],
            "size": [
              16,
              16
            ],
            "shape": "rect"
          },
          "force": [
            0,
            0,
            -625
          ]
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "voxfem solver benchmark torsion in physical units",
    "oracle": [],
    "admissible": [
      {
        "reading": "Two 16 x 16 mm drive lugs retained 4 mm inward, at x=156..160; original +x torque and all other inputs retained.",
        "why": "Named drive lugs leave depth open. Admit these local 4 mm solids; unchanged 64 mm couple arm gives +/-625 N. Added mass is disclosed, not the acceptance criterion.",
        "counts": true,
        "adjudicated": "2026-11-01",
        "from_run": "GNR/b04_torsion_shaft_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Shaft bracket in torsion",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              160.0,
              80.0,
              80.0
            ]
          },
          "material": {
            "name": "Steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "gearbox_clamp",
              "region": {
                "kind": "face",
                "face": "x-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Rigid attachment to gearbox across entire x=0 face."
            }
          ],
          "loads": [
            {
              "id": "top_lug_force",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  72.0,
                  40.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "rect"
              },
              "force": [
                0.0,
                0.0,
                625.0
              ],
              "distribution": "uniform_nodes",
              "note": "Total +625 N along z over top lug; 64 mm separation gives 40 N m torque about +x."
            },
            {
              "id": "bottom_lug_force",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  8.0,
                  40.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "rect"
              },
              "force": [
                0.0,
                0.0,
                -625.0
              ],
              "distribution": "uniform_nodes",
              "note": "Total -625 N along z over bottom lug; equal and opposite to top lug force."
            }
          ],
          "passive": [
            {
              "id": "top_drive_lug",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  156.0,
                  64.0,
                  32.0
                ],
                "max": [
                  160.0,
                  80.0,
                  48.0
                ]
              },
              "note": "16 x 16 mm end-face lug; assumed 4 mm axial depth inside envelope."
            },
            {
              "id": "bottom_drive_lug",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  156.0,
                  0.0,
                  32.0
                ],
                "max": [
                  160.0,
                  16.0,
                  48.0
                ]
              },
              "note": "16 x 16 mm end-face lug; assumed 4 mm axial depth inside envelope."
            }
          ],
          "description": "160 x 80 x 80 mm shaft bracket; y is up. Entire x=0 face clamped to gearbox. End drive lug patches span y=64..80 and y=0..16, z=32..48 at x=160. Equal/opposite z forces of 625 N at y=72 and y=8 give +40000 N mm torque about x with zero resultant force. Assume each lug extends 4 mm into the envelope as a preserved solid. Volume fraction 0.3 applies to non-passive design volume.",
          "volume_fraction": 0.3,
          "resolution": {
            "h": 2.0,
            "cells_short_edge": null
          }
        }
      },
      {
        "reading": "Two 16 x 16 mm drive lugs retained 2 mm inward, at x=158..160; original +x torque and all other inputs retained.",
        "why": "Same named-lug interpretation as row 1, with 2 mm depth. Both load footprints and +40 N m torque remain correct; do not generalize to unrelated retained material.",
        "counts": true,
        "adjudicated": "2026-11-01",
        "from_run": "GP/b04_torsion_shaft_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Shaft bracket in torsion",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              160.0,
              80.0,
              80.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "gearbox_fixed",
              "region": {
                "kind": "face",
                "face": "x-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Rigidly bolted x=0 end: fix all three translations across the end face."
            }
          ],
          "loads": [
            {
              "id": "top_lug",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  72.0,
                  40.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "rect"
              },
              "force": [
                0.0,
                0.0,
                625.0
              ],
              "distribution": "uniform_nodes",
              "note": "Top lug bounds y=64..80, z=32..48 at x=160. F=40000/(72-8)=625 N; top force +z gives +x torque."
            },
            {
              "id": "bottom_lug",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  8.0,
                  40.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "rect"
              },
              "force": [
                0.0,
                0.0,
                -625.0
              ],
              "distribution": "uniform_nodes",
              "note": "Bottom lug bounds y=0..16, z=32..48 at x=160. Equal opposite -z force, net force zero and net torque +40000 N mm."
            }
          ],
          "passive": [
            {
              "id": "top_lug_solid",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  158.0,
                  64.0,
                  32.0
                ],
                "max": [
                  160.0,
                  80.0,
                  48.0
                ]
              },
              "note": "Preserve the 16 x 16 mm top drive lug footprint; assume 2 mm axial thickness (one element)."
            },
            {
              "id": "bottom_lug_solid",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  158.0,
                  0.0,
                  32.0
                ],
                "max": [
                  160.0,
                  16.0,
                  48.0
                ]
              },
              "note": "Preserve the 16 x 16 mm bottom drive lug footprint; assume 2 mm axial thickness (one element)."
            }
          ],
          "description": "160 mm x 80 mm x 80 mm shaft bracket; y up. Fully fixed gearbox interface at x=0. At x=160, 16 x 16 mm top and bottom drive lugs centered at z=40 carry a pure +x torque of 40 N m: +625 N along z on the top lug and -625 N along z on the bottom lug (64 mm centroid separation). Assume isotropic steel E=210000 N/mm^2, nu=0.3 and 2 mm axial depth for solid drive lug pads.",
          "volume_fraction": 0.3,
          "resolution": {
            "h": 2.0,
            "cells_short_edge": null
          }
        }
      },
      {
        "reading": "Two 16 x 16 mm drive lugs retained 4 mm inward, at x=156..160; original +x torque and all other inputs retained.",
        "why": "Confirms row 1: identical physical specification after ignoring names and descriptive text. Local depth of the named lugs is unspecified.",
        "counts": true,
        "adjudicated": "2026-11-01",
        "from_run": "GP/b04_torsion_shaft_r2",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Shaft bracket in torsion",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              160.0,
              80.0,
              80.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "gearbox_clamp",
              "region": {
                "kind": "face",
                "face": "x-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Entire x=0 end rigidly bolted to gearbox; fix all translations."
            }
          ],
          "loads": [
            {
              "id": "top_lug_force",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  72.0,
                  40.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "rect"
              },
              "force": [
                0.0,
                0.0,
                625.0
              ],
              "distribution": "uniform_nodes",
              "note": "Top lug y=64..80, z=32..48 at x=160. +625 N along z; pair separation 64 mm gives +40000 N*mm about x."
            },
            {
              "id": "bottom_lug_force",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  8.0,
                  40.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "rect"
              },
              "force": [
                0.0,
                0.0,
                -625.0
              ],
              "distribution": "uniform_nodes",
              "note": "Bottom lug y=0..16, z=32..48 at x=160. -625 N along z, balancing top force and producing +x torque."
            }
          ],
          "passive": [
            {
              "id": "top_drive_lug",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  156.0,
                  64.0,
                  32.0
                ],
                "max": [
                  160.0,
                  80.0,
                  48.0
                ]
              },
              "note": "Preserve top 16 x 16 mm drive lug; assumed 4 mm axial depth within envelope."
            },
            {
              "id": "bottom_drive_lug",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  156.0,
                  0.0,
                  32.0
                ],
                "max": [
                  160.0,
                  16.0,
                  48.0
                ]
              },
              "note": "Preserve bottom 16 x 16 mm drive lug; assumed 4 mm axial depth within envelope."
            }
          ],
          "description": "160 x 80 x 80 mm shaft bracket, y up. Clamp x=0. Apply +40 N*m about x through equal opposite z forces on 16 x 16 mm end-face drive lugs. Assume 4 mm axial solid lug depth within envelope and isotropic linear-elastic steel E=210 GPa, nu=0.3.",
          "volume_fraction": 0.3,
          "resolution": {
            "h": 2.0,
            "cells_short_edge": null
          }
        }
      }
    ],
    "notes": "40 N*m = 40000 N*mm; the lug centres are 64 mm apart, so a 625 N couple in z. M_x = r_y F_z: the top lug (r_y = +32) pushes +z.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "N",
      "comment": "Lug centres y=72 and 8 give 64 mm separation; +/-625 N gives +40000 N mm. FEAD citation is incomplete."
    }
  },
  "b05_l_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b05 L-bracket",
      "domain": {
        "size": [
          100,
          100,
          40
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "ceiling",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              20,
              20
            ],
            "size": [
              40,
              40
            ],
            "shape": "rect"
          }
        }
      ],
      "loads": [
        {
          "id": "tip",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              20,
              20
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -500,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "occupied",
          "kind": "void",
          "region": {
            "kind": "box",
            "min": [
              40,
              40,
              0
            ],
            "max": [
              100,
              100,
              40
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "3D L-bracket benchmark (e.g. Le et al. 2010), keep-out as a passive void",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "N",
      "comment": "Support and 60 x 60 mm keep-out agree. Le et al. exists [S2], but accessible metadata does not establish this particular 3D extrusion; source not cleared."
    }
  },
  "b06_motor_mount": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b06 motor mount",
      "domain": {
        "size": [
          160,
          60,
          120
        ]
      },
      "material": {
        "name": "aluminium 6061",
        "E": 69000.0,
        "nu": 0.33
      },
      "volume_fraction": 0.2,
      "supports": [
        {
          "id": "bolt_1",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              20,
              20
            ],
            "size": [
              24,
              24
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "bolt_2",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              20,
              100
            ],
            "size": [
              24,
              24
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "bolt_3",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              140,
              20
            ],
            "size": [
              24,
              24
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "bolt_4",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              140,
              100
            ],
            "size": [
              24,
              24
            ],
            "shape": "ellipse"
          }
        }
      ],
      "loads": [
        {
          "id": "motor",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              80,
              60
            ],
            "size": [
              40,
              40
            ],
            "shape": "rect"
          },
          "force": [
            800,
            -2000,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "boss_1",
          "kind": "solid",
          "region": {
            "kind": "cylinder",
            "axis": "y",
            "center": [
              20,
              20
            ],
            "radius": 12,
            "span": [
              0,
              10
            ]
          },
          "note": ""
        },
        {
          "id": "boss_2",
          "kind": "solid",
          "region": {
            "kind": "cylinder",
            "axis": "y",
            "center": [
              20,
              100
            ],
            "radius": 12,
            "span": [
              0,
              10
            ]
          },
          "note": ""
        },
        {
          "id": "boss_3",
          "kind": "solid",
          "region": {
            "kind": "cylinder",
            "axis": "y",
            "center": [
              140,
              20
            ],
            "radius": 12,
            "span": [
              0,
              10
            ]
          },
          "note": ""
        },
        {
          "id": "boss_4",
          "kind": "solid",
          "region": {
            "kind": "cylinder",
            "axis": "y",
            "center": [
              140,
              100
            ],
            "radius": 12,
            "span": [
              0,
              10
            ]
          },
          "note": ""
        },
        {
          "id": "pad",
          "kind": "solid",
          "region": {
            "kind": "box",
            "min": [
              60,
              55,
              40
            ],
            "max": [
              100,
              60,
              80
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [
      {
        "reading": "square 24 x 24 mm washer patches",
        "why": "small change in support area",
        "counts": true,
        "spec": {
          "schema_version": "agentto.spec/v0",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "name": "b06 motor mount",
          "domain": {
            "size": [
              160,
              60,
              120
            ]
          },
          "material": {
            "name": "aluminium 6061",
            "E": 69000.0,
            "nu": 0.33
          },
          "volume_fraction": 0.2,
          "supports": [
            {
              "id": "bolt_1",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  20,
                  20
                ],
                "size": [
                  24,
                  24
                ],
                "shape": "rect"
              }
            },
            {
              "id": "bolt_2",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  20,
                  100
                ],
                "size": [
                  24,
                  24
                ],
                "shape": "rect"
              }
            },
            {
              "id": "bolt_3",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  140,
                  20
                ],
                "size": [
                  24,
                  24
                ],
                "shape": "rect"
              }
            },
            {
              "id": "bolt_4",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  140,
                  100
                ],
                "size": [
                  24,
                  24
                ],
                "shape": "rect"
              }
            }
          ],
          "loads": [
            {
              "id": "motor",
              "region": {
                "kind": "patch",
                "face": "y+",
                "center": [
                  80,
                  60
                ],
                "size": [
                  40,
                  40
                ],
                "shape": "rect"
              },
              "force": [
                800,
                -2000,
                0
              ]
            }
          ],
          "passive": [
            {
              "id": "boss_1",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "y",
                "center": [
                  20,
                  20
                ],
                "radius": 12,
                "span": [
                  0,
                  10
                ]
              },
              "note": ""
            },
            {
              "id": "boss_2",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "y",
                "center": [
                  20,
                  100
                ],
                "radius": 12,
                "span": [
                  0,
                  10
                ]
              },
              "note": ""
            },
            {
              "id": "boss_3",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "y",
                "center": [
                  140,
                  20
                ],
                "radius": 12,
                "span": [
                  0,
                  10
                ]
              },
              "note": ""
            },
            {
              "id": "boss_4",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "y",
                "center": [
                  140,
                  100
                ],
                "radius": 12,
                "span": [
                  0,
                  10
                ]
              },
              "note": ""
            },
            {
              "id": "pad",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  60,
                  55,
                  40
                ],
                "max": [
                  100,
                  60,
                  80
                ]
              },
              "note": ""
            }
          ],
          "resolution": {
            "h": 1.0
          }
        }
      }
    ],
    "notes": "Bolt holes inside the bosses are not modelled: the bolt fills the hole, and a keep-out hole inside a keep-in boss would conflict (R007).",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Four 24 mm diameter, 10 mm bosses and the 5 mm motor pad agree. Bolt/washer contact is an idealization; stated passive solids are explicit."
    }
  },
  "b07_sensor_arm": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b07 sensor arm",
      "domain": {
        "size": [
          150,
          30,
          30
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "frame",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "camera",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              15,
              15
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -20,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "clarify",
    "source": "engineering",
    "oracle": [
      {
        "about": "where and how the arm attaches",
        "answer": "The x = 0 end face is bolted flat to the frame; treat it as fully fixed."
      },
      {
        "about": "direction of the camera load",
        "answer": "Gravity acts along -y."
      }
    ],
    "admissible": [
      {
        "reading": "20 x 20 x 2 mm retained camera plate at x=148..150, with oracle root and -y load.",
        "why": "Named mounting plate permits a thin local retained interface when thickness is unspecified. Supplied mass ratio 1.01778; accept this narrow variant, not arbitrary retained layers.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/GC/b07_sensor_arm_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Sensor arm",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              150.0,
              30.0,
              30.0
            ]
          },
          "material": {
            "name": "Steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "frame_mount",
              "region": {
                "kind": "face",
                "face": "x-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "robot frame attachment, full end face clamped"
            }
          ],
          "loads": [
            {
              "id": "camera",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  15.0,
                  15.0
                ],
                "size": [
                  20.0,
                  20.0
                ],
                "shape": "rect"
              },
              "force": [
                0.0,
                -20.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "2 kg camera weight"
            }
          ],
          "passive": [
            {
              "id": "camera_plate",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  148.0,
                  5.0,
                  5.0
                ],
                "max": [
                  150.0,
                  25.0,
                  25.0
                ]
              },
              "note": "keep-in pad under the 20x20 camera mounting plate"
            }
          ],
          "volume_fraction": 0.25,
          "resolution": {
            "h": 1.0,
            "cells_short_edge": null
          }
        }
      },
      {
        "reading": "Retain a 20 x 20 x 1 mm camera plate at x=149..150, y,z=5..25, with fixed x=0 root and 20 N in -y.",
        "why": "Extends the admitted 2 mm named mounting plate to a 1 mm layer. Root and gravity match the oracle; two questions are recorded. No arbitrary root skin is added.",
        "counts": true,
        "adjudicated": "2026-11-01",
        "from_run": "GPC/b07_sensor_arm_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Sensor arm",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              150.0,
              30.0,
              30.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "frame_attachment",
              "region": {
                "kind": "face",
                "face": "x-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Confirmed full-face clamp at x=0 to robot frame."
            }
          ],
          "loads": [
            {
              "id": "camera_weight",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  15.0,
                  15.0
                ],
                "size": [
                  20.0,
                  20.0
                ],
                "shape": "rect"
              },
              "force": [
                0.0,
                -20.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "20 N total over centered 20 x 20 mm patch at x=150; clarified gravity direction -y."
            }
          ],
          "passive": [
            {
              "id": "camera_plate",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  149.0,
                  5.0,
                  5.0
                ],
                "max": [
                  150.0,
                  25.0,
                  25.0
                ]
              },
              "note": "Centered 20 x 20 mm mounting plate retained solid; assumed 1 mm thickness within envelope."
            }
          ],
          "volume_fraction": 0.25,
          "resolution": {
            "h": 1.0,
            "cells_short_edge": null
          }
        }
      }
    ],
    "notes": "Two decision-relevant gaps: the attachment and the load direction.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Y after oracle: root fully fixed and gravity -y. Both gaps are real. A thin retained layer behind the named camera plate is also admissible; it is not uniquely specified."
    }
  },
  "b08_slider_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b08 slider bracket",
      "domain": {
        "size": [
          120,
          40,
          40
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "rail",
          "fix": [
            "y",
            "z"
          ],
          "region": {
            "kind": "face",
            "face": "y-"
          }
        }
      ],
      "loads": [
        {
          "id": "push",
          "region": {
            "kind": "patch",
            "face": "x-",
            "center": [
              20,
              20
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            300,
            0,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "refuse",
    "source": "engineering",
    "oracle": [
      {
        "about": "any other support or an end stop",
        "answer": "No, it is supported only by the rail."
      }
    ],
    "admissible": [],
    "notes": "As stated the part is a mechanism along x (rule R003): nothing reacts the push. A correct agent reports that and asks for an x restraint rather than inventing one.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Refusal correct: an unbalanced 300 N resultant acts in the free x translation. Do not invent an end stop."
    }
  },
  "b09_duct_bridge": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b09 duct bridge",
      "domain": {
        "size": [
          300,
          60,
          60
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "pin",
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              0,
              0
            ],
            "span": null
          }
        },
        {
          "id": "slide",
          "fix": [
            "y",
            "z"
          ],
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              300,
              0
            ],
            "span": null
          }
        }
      ],
      "loads": [
        {
          "id": "deck",
          "region": {
            "kind": "face",
            "face": "y+"
          },
          "force": [
            0,
            -3000,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "duct",
          "kind": "void",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              150,
              20
            ],
            "radius": 8,
            "span": [
              0,
              60
            ]
          },
          "note": ""
        }
      ],
      "min_feature": 3.0,
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [
      {
        "reading": "Right bearing fixes y only; x and z free; retain left pin, duct and 3 mm minimum.",
        "why": "Brief says free along span, not free only along span. Both guided and unguided bearings are plausible. Supplied optimization not converged.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/T/b09_duct_bridge_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "pedestrian_bridge_cable_duct",
          "description": "Pedestrian bridge model, 300 x 60 x 60 mm steel. Left bottom end edge is pinned and the right bottom end edge is a roller sliding along x. A 3 kN downward load acts on the full top surface. A 16 mm diameter cable duct runs along z at x=150, y=20 and must stay empty.",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              300,
              60,
              60
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "volume_fraction": 0.25,
          "supports": [
            {
              "id": "left_pinned_bearing",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  0,
                  0
                ],
                "span": null
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bottom left end edge across full width, pinned"
            },
            {
              "id": "right_sliding_bearing",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  300,
                  0
                ],
                "span": null
              },
              "fix": [
                "y"
              ],
              "note": "Bottom right end edge across full width, free to slide along span (x); z restrained by left pin"
            }
          ],
          "loads": [
            {
              "id": "deck_load",
              "region": {
                "kind": "face",
                "face": "y+"
              },
              "force": [
                0,
                -3000,
                0
              ],
              "distribution": "uniform_nodes",
              "note": "3 kN downward on full top surface"
            }
          ],
          "passive": [
            {
              "id": "cable_duct",
              "kind": "void",
              "region": {
                "kind": "cylinder",
                "axis": "z",
                "center": [
                  150,
                  20
                ],
                "radius": 8,
                "span": [
                  0,
                  60
                ]
              },
              "note": "16 mm diameter cable duct across full width, must stay empty"
            }
          ],
          "resolution": {
            "h": 1
          },
          "min_feature": 3,
          "meta": {}
        }
      },
      {
        "reading": "Right bearing fixes y only; x and z free; duct and feature size unchanged.",
        "why": "Same admissible unguided-bearing reading as case 12. Supplied optimization not converged.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/GC/b09_duct_bridge_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Pedestrian bridge with cable duct",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              300.0,
              60.0,
              60.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "left_pin",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  0.0,
                  0.0
                ],
                "span": null
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Left bottom end edge, pinned bearing across full width"
            },
            {
              "id": "right_roller",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  300.0,
                  0.0
                ],
                "span": null
              },
              "fix": [
                "y"
              ],
              "note": "Right bottom end edge, sliding bearing (free in x along span)"
            }
          ],
          "loads": [
            {
              "id": "deck_load",
              "region": {
                "kind": "face",
                "face": "y+"
              },
              "force": [
                0.0,
                -3000.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "3 kN downward over full top surface"
            }
          ],
          "passive": [
            {
              "id": "cable_duct",
              "kind": "void",
              "region": {
                "kind": "cylinder",
                "axis": "z",
                "center": [
                  150.0,
                  20.0
                ],
                "radius": 8.0,
                "span": [
                  0.0,
                  60.0
                ]
              },
              "note": "16 mm dia cable duct, full width, must stay empty"
            }
          ],
          "volume_fraction": 0.25,
          "resolution": {
            "h": 1.0,
            "cells_short_edge": null
          },
          "min_feature": 3.0
        }
      }
    ],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Duct and 3 mm minimum agree. Guided y,z roller is reasonable, but the wording does not explicitly require z restraint."
    }
  },
  "b10_hook_plate": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b10 hook plate",
      "domain": {
        "size": [
          120,
          80,
          20
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "beam",
          "region": {
            "kind": "face",
            "face": "y+"
          }
        }
      ],
      "loads": [
        {
          "id": "hook",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              115,
              10
            ],
            "size": [
              10,
              20
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -1500,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "clarify",
    "source": "engineering",
    "oracle": [
      {
        "about": "which lower corner, and the attachment size",
        "answer": "The lower right corner (x = 120). The hook hangs from a 10 mm wide lug on the bottom face at the right end (x from 110 to 120), across the full thickness."
      }
    ],
    "admissible": [
      {
        "reading": "the mirror image (lower left corner)",
        "why": "the design is the mirror image; it is not the intended corner, but compliance is equal",
        "counts": false
      }
    ],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Y after oracle: 10 mm bottom lug x=110..120. Before clarification neither corner nor attachment size is determined. Equal mirrored compliance does not identify the actual attachment."
    }
  },
  "b11_cantilever_line_load": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b11 cantilever line load",
      "domain": {
        "size": [
          120,
          40,
          20
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "wall",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "tip_edge",
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              120,
              0
            ],
            "span": null
          },
          "force": [
            0,
            -1000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "3D cantilever with an end line load, the default problem of top3d (Liu & Tovar 2014)",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "Y",
      "comment": "Matches the lower-free-edge load family in top3d section 6.1 [S1]; physical sizes and force are rescaled."
    }
  },
  "b12_wheel": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b12 wheel",
      "domain": {
        "size": [
          100,
          50,
          100
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.2,
      "supports": [
        {
          "id": "corner_1",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              2.5,
              2.5
            ],
            "size": [
              5,
              5
            ],
            "shape": "rect"
          }
        },
        {
          "id": "corner_2",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              97.5,
              2.5
            ],
            "size": [
              5,
              5
            ],
            "shape": "rect"
          }
        },
        {
          "id": "corner_3",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              2.5,
              97.5
            ],
            "size": [
              5,
              5
            ],
            "shape": "rect"
          }
        },
        {
          "id": "corner_4",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              97.5,
              97.5
            ],
            "size": [
              5,
              5
            ],
            "shape": "rect"
          }
        }
      ],
      "loads": [
        {
          "id": "centre",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              50,
              50
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -2000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "the 'wheel' problem of top3d (Liu & Tovar 2014): bottom corners fixed, load at the bottom centre",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "Y",
      "comment": "Matches the wheel problem family [S1], with finite support/load pads as regularizations. Do not infer a support-DOF mismatch solely from the term planar joint."
    }
  },
  "b13_cantilever_end_traction": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b13 cantilever end traction",
      "domain": {
        "size": [
          160,
          80,
          80
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.12,
      "supports": [
        {
          "id": "wall",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "end",
          "region": {
            "kind": "face",
            "face": "x+"
          },
          "force": [
            0,
            -4000,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "end_plate",
          "kind": "solid",
          "region": {
            "kind": "box",
            "min": [
              156,
              0,
              0
            ],
            "max": [
              160,
              80,
              80
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "2:1:1 cantilever with a distributed end load, the large-scale benchmark of the PETSc TopOpt framework (Aage et al. 2015)",
    "oracle": [],
    "admissible": [],
    "notes": "The solid end plate carries the distributed load; without it the loaded face oscillates and the preview reference does not settle (results/X2/suite_check.json, 2026-10-30).",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "N",
      "comment": "End plate, -4000 N and 12% design budget agree. Source not cleared as a restatement: current primary PETSc code uses an end-edge line load [S3]; identify the claimed paper figure/version."
    }
  },
  "b14_cube_torsion": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b14 cube torsion",
      "domain": {
        "size": [
          100,
          100,
          100
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.15,
      "supports": [
        {
          "id": "base",
          "region": {
            "kind": "face",
            "face": "z-"
          }
        }
      ],
      "loads": [
        {
          "id": "pad_front",
          "region": {
            "kind": "patch",
            "face": "z+",
            "center": [
              50,
              5
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            100,
            0,
            0
          ]
        },
        {
          "id": "pad_right",
          "region": {
            "kind": "patch",
            "face": "z+",
            "center": [
              95,
              50
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            0,
            100,
            0
          ]
        },
        {
          "id": "pad_back",
          "region": {
            "kind": "patch",
            "face": "z+",
            "center": [
              50,
              95
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            -100,
            0,
            0
          ]
        },
        {
          "id": "pad_left",
          "region": {
            "kind": "patch",
            "face": "z+",
            "center": [
              5,
              50
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -100,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "3D torsion benchmark family (Michell-type torsion in a box domain)",
    "oracle": [],
    "admissible": [],
    "notes": "Pad centres are 45 mm from the axis: 4 x 45 mm x F = 18000 N*mm gives F = 100 N. M_z = r_x F_y - r_y F_x.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Four 45 mm moment arms at 100 N give +18000 N mm with zero net force. Generic family description is treated as an engineering example, not verified historical provenance."
    }
  },
  "b15_corner_plate": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b15 corner plate",
      "domain": {
        "size": [
          200,
          20,
          200
        ]
      },
      "material": {
        "name": "aluminium 6061",
        "E": 69000.0,
        "nu": 0.33
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "corner_1",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              3,
              3
            ],
            "size": [
              6,
              6
            ],
            "shape": "rect"
          }
        },
        {
          "id": "corner_2",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              197,
              3
            ],
            "size": [
              6,
              6
            ],
            "shape": "rect"
          }
        },
        {
          "id": "corner_3",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              3,
              197
            ],
            "size": [
              6,
              6
            ],
            "shape": "rect"
          }
        },
        {
          "id": "corner_4",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              197,
              197
            ],
            "size": [
              6,
              6
            ],
            "shape": "rect"
          }
        }
      ],
      "loads": [
        {
          "id": "centre",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              100,
              100
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -3000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "point-loaded square plate on four corner supports (3D plate benchmark family)",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Four 6 mm corner pads and centred top load agree. Generic family description; no specific published benchmark claimed as verified."
    }
  },
  "b16_column": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b16 column",
      "domain": {
        "size": [
          60,
          240,
          60
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.2,
      "supports": [
        {
          "id": "foot_1",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              5,
              5
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          }
        },
        {
          "id": "foot_2",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              55,
              5
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          }
        },
        {
          "id": "foot_3",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              5,
              55
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          }
        },
        {
          "id": "foot_4",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              55,
              55
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          }
        }
      ],
      "loads": [
        {
          "id": "cap",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              30,
              30
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          },
          "force": [
            1000,
            -10000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "tower / column under an axial and a lateral top load (3D benchmark family)",
    "oracle": [],
    "admissible": [
      {
        "reading": "Retain four 10 x 10 x 2 mm footing pads at y=0..2 and the 20 x 20 x 2 mm cap at y=238..240; same combined load.",
        "why": "Named footing/cap pads leave depth open. Admit these 2 mm layers; kN conversion is correct. Reported solve_failed means the compliance excess is not reliable validation.",
        "counts": true,
        "adjudicated": "2026-11-01",
        "from_run": "GP/b16_column_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Column under combined load",
          "units": {
            "length": "mm",
            "force": "kN"
          },
          "domain": {
            "kind": "box",
            "size": [
              60.0,
              240.0,
              60.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "foot_xmin_zmin",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  5.0,
                  5.0
                ],
                "size": [
                  10.0,
                  10.0
                ],
                "shape": "rect"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bottom corner 10 x 10 mm footing, fixed in every translation."
            },
            {
              "id": "foot_xmax_zmin",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  55.0,
                  5.0
                ],
                "size": [
                  10.0,
                  10.0
                ],
                "shape": "rect"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bottom corner 10 x 10 mm footing, fixed in every translation."
            },
            {
              "id": "foot_xmin_zmax",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  5.0,
                  55.0
                ],
                "size": [
                  10.0,
                  10.0
                ],
                "shape": "rect"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bottom corner 10 x 10 mm footing, fixed in every translation."
            },
            {
              "id": "foot_xmax_zmax",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  55.0,
                  55.0
                ],
                "size": [
                  10.0,
                  10.0
                ],
                "shape": "rect"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bottom corner 10 x 10 mm footing, fixed in every translation."
            }
          ],
          "loads": [
            {
              "id": "cap_combined",
              "region": {
                "kind": "patch",
                "face": "y+",
                "center": [
                  30.0,
                  30.0
                ],
                "size": [
                  20.0,
                  20.0
                ],
                "shape": "rect"
              },
              "force": [
                1.0,
                -10.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "Simultaneous 10 kN downward (-y) and 1 kN sideways (+x), total force distributed equally over cap-face nodes."
            }
          ],
          "passive": [
            {
              "id": "foot_xmin_zmin_solid",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  0.0,
                  0.0,
                  0.0
                ],
                "max": [
                  10.0,
                  2.0,
                  10.0
                ]
              },
              "note": "Retain footing material to 2 mm depth, one element; thickness assumed."
            },
            {
              "id": "foot_xmax_zmin_solid",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  50.0,
                  0.0,
                  0.0
                ],
                "max": [
                  60.0,
                  2.0,
                  10.0
                ]
              },
              "note": "Retain footing material to 2 mm depth, one element; thickness assumed."
            },
            {
              "id": "foot_xmin_zmax_solid",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  0.0,
                  0.0,
                  50.0
                ],
                "max": [
                  10.0,
                  2.0,
                  60.0
                ]
              },
              "note": "Retain footing material to 2 mm depth, one element; thickness assumed."
            },
            {
              "id": "foot_xmax_zmax_solid",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  50.0,
                  0.0,
                  50.0
                ],
                "max": [
                  60.0,
                  2.0,
                  60.0
                ]
              },
              "note": "Retain footing material to 2 mm depth, one element; thickness assumed."
            },
            {
              "id": "cap_solid",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  20.0,
                  238.0,
                  20.0
                ],
                "max": [
                  40.0,
                  240.0,
                  40.0
                ]
              },
              "note": "Retain cap material to 2 mm depth, one element; thickness assumed."
            }
          ],
          "description": "Y-up column with four fixed corner footing pads and a central top cap under simultaneous downward and +x loading. Pads are retained solid to one element (2 mm) depth.",
          "volume_fraction": 0.2,
          "resolution": {
            "h": 2.0,
            "cells_short_edge": null
          }
        }
      }
    ],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Four footing patches and simultaneous (1000,-10000,0) N cap load agree. Linear compliance example; no buckling qualification is implied."
    }
  },
  "b17_arch_bridge": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b17 arch bridge",
      "domain": {
        "size": [
          300,
          100,
          60
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.15,
      "supports": [
        {
          "id": "abutment_left",
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              0,
              0
            ],
            "span": null
          }
        },
        {
          "id": "abutment_right",
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              300,
              0
            ],
            "span": null
          }
        }
      ],
      "loads": [
        {
          "id": "deck_load",
          "region": {
            "kind": "face",
            "face": "y+"
          },
          "force": [
            0,
            -6000,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "deck",
          "kind": "solid",
          "region": {
            "kind": "box",
            "min": [
              0,
              94,
              0
            ],
            "max": [
              300,
              100,
              60
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "bridge benchmark with a passive solid deck and pinned abutments (arch-forming)",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "6 mm solid deck and both pinned end edges agree. Retained deck is additional to the non-passive design budget under package convention."
    }
  },
  "b18_cantilever_hole": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b18 cantilever hole",
      "domain": {
        "size": [
          200,
          100,
          40
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "wall",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "tip",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              50,
              20
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -2000,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "hole",
          "kind": "void",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              100,
              50
            ],
            "radius": 20,
            "span": [
              0,
              40
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "cantilever with a circular keep-out (passive-void benchmark family)",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "40 mm through-hole along z and centred tip force agree. Hole is a passive void, not material available to optimization."
    }
  },
  "b19_engine_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "in",
        "force": "lbf"
      },
      "name": "b19 engine bracket",
      "domain": {
        "size": [
          7.0,
          2.5,
          4.0
        ]
      },
      "material": {
        "name": "Ti-6Al-4V",
        "E": 16500000.0,
        "nu": 0.34
      },
      "volume_fraction": 0.2,
      "supports": [
        {
          "id": "bolt_1",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              0.5,
              0.5
            ],
            "size": [
              0.5,
              0.5
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "bolt_2",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              0.5,
              3.5
            ],
            "size": [
              0.5,
              0.5
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "bolt_3",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              2.5,
              0.5
            ],
            "size": [
              0.5,
              0.5
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "bolt_4",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              2.5,
              3.5
            ],
            "size": [
              0.5,
              0.5
            ],
            "shape": "ellipse"
          }
        }
      ],
      "loads": [
        {
          "id": "pull",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              6.0,
              1.75
            ],
            "radius": 0.5,
            "span": [
              1.25,
              2.75
            ]
          },
          "force": [
            0,
            8000,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "clevis",
          "kind": "solid",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              6.0,
              1.75
            ],
            "radius": 0.5,
            "span": [
              1.25,
              2.75
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 0.05
      }
    },
    "expected": "solve",
    "source": "adapted from the GE jet-engine bracket challenge (GrabCAD 2013): a box envelope with a distributed vertical load replaces the original geometry, pin load and fixed interfaces",
    "oracle": [],
    "admissible": [
      {
        "reading": "Square 0.5 x 0.5 in washer patches at all four specified centres.",
        "why": "Accept the disclosed footprint approximation consistently with existing b06 square-washer admissibility; not exact circular contact.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/T/b19_engine_bracket_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "engine_bracket",
          "description": "Ti-6Al-4V engine bracket bolted down through four washers on its bottom face (y = 0), carrying an 8000 lbf vertical pull (+y) at a retained solid clevis cylinder.",
          "units": {
            "length": "in",
            "force": "lbf"
          },
          "domain": {
            "kind": "box",
            "size": [
              7.0,
              2.5,
              4.0
            ]
          },
          "material": {
            "name": "Ti-6Al-4V",
            "E": 16500000.0,
            "nu": 0.34
          },
          "volume_fraction": 0.2,
          "supports": [
            {
              "id": "bolt_x0.5_z0.5",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  0.5,
                  0.5
                ],
                "size": [
                  0.5,
                  0.5
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "0.5 in washer at x=0.5, z=0.5"
            },
            {
              "id": "bolt_x0.5_z3.5",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  0.5,
                  3.5
                ],
                "size": [
                  0.5,
                  0.5
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "0.5 in washer at x=0.5, z=3.5"
            },
            {
              "id": "bolt_x2.5_z0.5",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  2.5,
                  0.5
                ],
                "size": [
                  0.5,
                  0.5
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "0.5 in washer at x=2.5, z=0.5"
            },
            {
              "id": "bolt_x2.5_z3.5",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  2.5,
                  3.5
                ],
                "size": [
                  0.5,
                  0.5
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "0.5 in washer at x=2.5, z=3.5"
            }
          ],
          "loads": [
            {
              "id": "clevis_pull",
              "region": {
                "kind": "cylinder",
                "axis": "z",
                "center": [
                  6.0,
                  1.75
                ],
                "radius": 0.5,
                "span": [
                  1.25,
                  2.75
                ]
              },
              "force": [
                0.0,
                8000.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "8000 lbf vertical pull (+y) carried by the clevis"
            }
          ],
          "passive": [
            {
              "id": "clevis",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "z",
                "center": [
                  6.0,
                  1.75
                ],
                "radius": 0.5,
                "span": [
                  1.25,
                  2.75
                ]
              },
              "note": "Clevis cylinder must be kept"
            }
          ],
          "resolution": {
            "h": 0.05
          },
          "meta": {
            "up_axis": "y",
            "washer_diameter_in": 0.5,
            "washer_modeled_as": "0.5 x 0.5 in square patch"
          }
        }
      }
    ],
    "notes": "A spec converted to mm and N is the same problem (the scorer compares in mm and N).",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "Y",
      "comment": "E=16.5e6 lbf/in^2 is correct. GE/GrabCAD inspiration is supported [S4]; the box/cylinder and single case are an adaptation, not the original challenge geometry."
    }
  },
  "b20_quarter_plate": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b20 quarter plate",
      "domain": {
        "size": [
          120,
          24,
          120
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "corner",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              4,
              4
            ],
            "size": [
              8,
              8
            ],
            "shape": "rect"
          }
        },
        {
          "id": "sym_x",
          "fix": [
            "x"
          ],
          "region": {
            "kind": "face",
            "face": "x+"
          }
        },
        {
          "id": "sym_z",
          "fix": [
            "z"
          ],
          "region": {
            "kind": "face",
            "face": "z+"
          }
        }
      ],
      "loads": [
        {
          "id": "centre_quarter",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              115,
              115
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -1000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "point-loaded plate on corner supports, quarter model with two symmetry planes",
    "oracle": [],
    "admissible": [
      {
        "reading": "the full plate",
        "why": "equivalent, but the brief asks for the quarter model",
        "counts": false
      }
    ],
    "notes": "A quarter of the load (1 kN) on a quarter of the pad (10 x 10 mm at the symmetry corner).",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Quarter model gets 1000 N over 10 x 10 mm at the symmetry corner. Symmetry restrains x and z normals only. Full model is physically equivalent but disobeys the requested model extent."
    }
  },
  "b21_mbb_z_up": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b21 MBB z up",
      "domain": {
        "size": [
          320,
          40,
          40
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "pin",
          "region": {
            "kind": "edge",
            "axis": "y",
            "at": [
              0,
              0
            ],
            "span": null
          }
        },
        {
          "id": "roller",
          "fix": [
            "y",
            "z"
          ],
          "region": {
            "kind": "edge",
            "axis": "y",
            "at": [
              320,
              0
            ],
            "span": null
          }
        }
      ],
      "loads": [
        {
          "id": "midspan",
          "region": {
            "kind": "edge",
            "axis": "y",
            "at": [
              160,
              40
            ],
            "span": null
          },
          "force": [
            0,
            0,
            -3000
          ]
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "3D MBB beam, full model (Liu & Tovar 2014), stated with z up",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "Y",
      "comment": "z-up mapping and the roller fixing y,z agree. MBB family attribution is supported by [S1]; not an exact reproduction of its dimensions."
    }
  },
  "b22_cantilever_slab": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b22 cantilever slab",
      "domain": {
        "size": [
          150,
          20,
          200
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "wall",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "pressure",
          "region": {
            "kind": "face",
            "face": "y+"
          },
          "force": [
            0,
            -6000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "cantilevered plate under a uniform load (distributed-load cantilever family)",
    "oracle": [],
    "admissible": [],
    "notes": "The top face shares its wall edge with the support, so 1.3% of the load lands on fixed nodes (R005 warning); that is what a uniform load on the whole surface means.",
    "accept_warnings": [
      "R005"
    ],
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Whole-top load is consistent. A surface load can share fixed-edge nodes; do not call the finite nodal fraction a continuum area fraction."
    }
  },
  "b23_clamped_beam": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b23 clamped beam",
      "domain": {
        "size": [
          240,
          40,
          40
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "left",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        },
        {
          "id": "right",
          "region": {
            "kind": "face",
            "face": "x+"
          }
        }
      ],
      "loads": [
        {
          "id": "centre",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              120,
              20
            ],
            "size": [
              10,
              40
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -3000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "clamped-clamped beam with a central load (3D benchmark family)",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Two clamped faces and 10 x 40 mm central top strip agree."
    }
  },
  "b24_shear_block": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b24 shear block",
      "domain": {
        "size": [
          80,
          80,
          80
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.2,
      "supports": [
        {
          "id": "base",
          "region": {
            "kind": "face",
            "face": "y-"
          }
        }
      ],
      "loads": [
        {
          "id": "shear",
          "region": {
            "kind": "face",
            "face": "y+"
          },
          "force": [
            4000,
            0,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "shear-loaded block (3D benchmark family)",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Fixed y- face and whole y+ surface force +4000 N in x agree."
    }
  },
  "b25_cantilever_metres": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "m",
        "force": "kN"
      },
      "name": "b25 cantilever metres",
      "domain": {
        "size": [
          2.0,
          1.0,
          1.0
        ]
      },
      "material": {
        "name": "structural steel",
        "E": 210000000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.15,
      "supports": [
        {
          "id": "wall",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "bearing",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              0.5,
              0.5
            ],
            "size": [
              0.2,
              0.2
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -100,
            0
          ]
        }
      ],
      "resolution": {
        "h": 0.02
      }
    },
    "expected": "solve",
    "source": "2:1:1 cantilever (Aage et al. 2015 family), in metres and kN",
    "oracle": [],
    "admissible": [
      {
        "reading": "One-element-thick 0.02 m retained bearing plate inside the stated envelope.",
        "why": "Named bearing plate has no thickness. This modest interface idealization is admissible, not an exact spec match; supplied mass ratio 1.00227.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "G/b25_cantilever_metres_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Large steel cantilever — metres and kilonewtons",
          "units": {
            "length": "m",
            "force": "kN"
          },
          "domain": {
            "kind": "box",
            "size": [
              2.0,
              1.0,
              1.0
            ]
          },
          "material": {
            "name": "Structural steel",
            "E": 210000000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "fixed_root",
              "region": {
                "kind": "face",
                "face": "x-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Fully fixed x=0 face."
            }
          ],
          "loads": [
            {
              "id": "bearing_load",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  0.5,
                  0.5
                ],
                "size": [
                  0.2,
                  0.2
                ],
                "shape": "rect"
              },
              "force": [
                0.0,
                -100.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "Total 100 kN downward, shared across the centered bearing patch on x=2 m."
            }
          ],
          "passive": [
            {
              "id": "bearing_plate",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  1.98,
                  0.4,
                  0.4
                ],
                "max": [
                  2.0,
                  0.6,
                  0.6
                ]
              },
              "note": "Assumed one-element-thick (0.02 m) solid steel bearing plate inside envelope; excluded from design-volume fraction."
            }
          ],
          "description": "2 m x 1 m x 1 m cantilever; y is up. Fully fixed x=0 face. Total 100 kN downward (-y) on centered 0.2 m x 0.2 m bearing patch at x=2 m. Bearing plate modeled as a 0.02 m thick passive solid inside the envelope; gravity omitted.",
          "volume_fraction": 0.15,
          "resolution": {
            "h": 0.02,
            "cells_short_edge": null
          }
        }
      }
    ],
    "notes": "E = 210 GPa = 2.1e8 kN/m^2.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "N",
      "comment": "E=2.1e8 kN/m^2 and h=0.02 m are correct. Named bearing plate also permits a thin retained interface. Aage-family label does not verify this centred-patch case [S3]."
    }
  },
  "b26_canopy": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b26 canopy",
      "domain": {
        "size": [
          300,
          40,
          200
        ]
      },
      "material": {
        "name": "aluminium 6061",
        "E": 69000.0,
        "nu": 0.33
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "column_1",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              40,
              40
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          }
        },
        {
          "id": "column_2",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              260,
              40
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          }
        },
        {
          "id": "column_3",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              40,
              160
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          }
        },
        {
          "id": "column_4",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              260,
              160
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          }
        }
      ],
      "loads": [
        {
          "id": "roof",
          "region": {
            "kind": "face",
            "face": "y+"
          },
          "force": [
            0,
            -8000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "plate on four interior column supports under a uniform load (multi-support slab family)",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Four interior support heads, full top load and units agree. Generic family description treated as engineering."
    }
  },
  "b27_eccentric_cantilever": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b27 eccentric cantilever",
      "domain": {
        "size": [
          160,
          40,
          40
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "wall",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "corner",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              35,
              35
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -1000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "cantilever with an eccentric end load, bending plus torsion (3D benchmark family)",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Patch centre (y,z)=(35,35) and -1000 N give bending plus torsion. The explicit coordinate ranges control placement."
    }
  },
  "b28_stool": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b28 stool",
      "domain": {
        "size": [
          200,
          200,
          200
        ]
      },
      "material": {
        "name": "aluminium 6061",
        "E": 69000.0,
        "nu": 0.33
      },
      "volume_fraction": 0.1,
      "supports": [
        {
          "id": "foot_1",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              10,
              10
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          }
        },
        {
          "id": "foot_2",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              190,
              10
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          }
        },
        {
          "id": "foot_3",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              10,
              190
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          }
        },
        {
          "id": "foot_4",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              190,
              190
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          }
        }
      ],
      "loads": [
        {
          "id": "sitter",
          "region": {
            "kind": "face",
            "face": "y+"
          },
          "force": [
            0,
            -1200,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "seat",
          "kind": "solid",
          "region": {
            "kind": "box",
            "min": [
              0,
              190,
              0
            ],
            "max": [
              200,
              200,
              200
            ]
          },
          "note": ""
        },
        {
          "id": "leg_room",
          "kind": "void",
          "region": {
            "kind": "box",
            "min": [
              50,
              0,
              50
            ],
            "max": [
              150,
              120,
              150
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "stool / table problem: top load on a passive seat, four feet (3D benchmark family)",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "10 mm seat and central leg-room box agree; active volume excludes both passive solid and void under package convention."
    }
  },
  "b29_michell_cantilever": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b29 Michell cantilever",
      "domain": {
        "size": [
          200,
          100,
          20
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.2,
      "supports": [
        {
          "id": "pin",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              30,
              50
            ],
            "radius": 15,
            "span": [
              0,
              20
            ]
          }
        }
      ],
      "loads": [
        {
          "id": "tip",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              50,
              10
            ],
            "size": [
              10,
              20
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -500,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "Michell cantilever on a circular support (Michell 1904), as a 3D slab",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "Y",
      "comment": "A fixed finite-radius region can react moment, unlike a free hinge. Circular-support Michell inspiration is supported [S5]; this 3D compliance slab is an adaptation, not the analytical truss solution."
    }
  },
  "b30_bridge_clearance": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b30 bridge clearance",
      "domain": {
        "size": [
          320,
          80,
          80
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.2,
      "supports": [
        {
          "id": "pin",
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              0,
              0
            ],
            "span": null
          }
        },
        {
          "id": "roller",
          "fix": [
            "y",
            "z"
          ],
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              320,
              0
            ],
            "span": null
          }
        }
      ],
      "loads": [
        {
          "id": "deck",
          "region": {
            "kind": "face",
            "face": "y+"
          },
          "force": [
            0,
            -5000,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "deck_plate",
          "kind": "solid",
          "region": {
            "kind": "box",
            "min": [
              0,
              76,
              0
            ],
            "max": [
              320,
              80,
              80
            ]
          },
          "note": ""
        },
        {
          "id": "clearance",
          "kind": "void",
          "region": {
            "kind": "box",
            "min": [
              100,
              0,
              0
            ],
            "max": [
              220,
              40,
              80
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "bridge with a passive-void clearance under the span (bridge benchmark family)",
    "oracle": [],
    "admissible": [
      {
        "reading": "Right roller fixes y only; x and z free; retain deck and clearance.",
        "why": "No explicit transverse guidance; conventional roller is admissible. This does not imply exact elastic equivalence to y,z restraint.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/T/b30_bridge_clearance_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "bridge_over_clearance",
          "description": "Bridge spanning 320 mm in x with a solid 4 mm deck on top, pinned bottom-left edge, roller bottom-right edge, 5 kN downward load over the deck, and a mid-span clearance that must stay empty.",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              320,
              80,
              80
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "volume_fraction": 0.2,
          "supports": [
            {
              "id": "left_pin",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  0,
                  0
                ],
                "span": null
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Pinned bottom-left edge (x=0, y=0) across full width"
            },
            {
              "id": "right_roller",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  320,
                  0
                ],
                "span": null
              },
              "fix": [
                "y"
              ],
              "note": "Roller bottom-right edge (x=320, y=0) across full width; free to expand along x"
            }
          ],
          "loads": [
            {
              "id": "deck_load",
              "region": {
                "kind": "face",
                "face": "y+"
              },
              "force": [
                0,
                -5000,
                0
              ],
              "distribution": "uniform_nodes",
              "note": "5 kN total downward over the whole deck surface"
            }
          ],
          "passive": [
            {
              "id": "deck",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  0,
                  76,
                  0
                ],
                "max": [
                  320,
                  80,
                  80
                ]
              },
              "note": "Top 4 mm deck must stay solid"
            },
            {
              "id": "clearance",
              "kind": "void",
              "region": {
                "kind": "box",
                "min": [
                  100,
                  0,
                  0
                ],
                "max": [
                  220,
                  40,
                  80
                ]
              },
              "note": "Mid-span clearance through full width must stay empty"
            }
          ],
          "resolution": {
            "h": 2
          },
          "min_feature": null,
          "meta": {}
        }
      },
      {
        "reading": "Right roller fixes y only; x and z free, deck/clearance unchanged.",
        "why": "Same conventional unguided-roller interpretation as case 15. Transverse guidance is not explicit.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/GC/b30_bridge_clearance_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Bridge over a clearance",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              320.0,
              80.0,
              80.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "pin_left",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  0.0,
                  0.0
                ],
                "span": null
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Left bottom edge pinned, full width"
            },
            {
              "id": "roller_right",
              "region": {
                "kind": "edge",
                "axis": "z",
                "at": [
                  320.0,
                  0.0
                ],
                "span": null
              },
              "fix": [
                "y"
              ],
              "note": "Right bottom edge roller, free along x"
            }
          ],
          "loads": [
            {
              "id": "deck_load",
              "region": {
                "kind": "face",
                "face": "y+"
              },
              "force": [
                0.0,
                -5000.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "5 kN down over whole deck surface"
            }
          ],
          "passive": [
            {
              "id": "deck",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  0.0,
                  76.0,
                  0.0
                ],
                "max": [
                  320.0,
                  80.0,
                  80.0
                ]
              },
              "note": ""
            },
            {
              "id": "clearance",
              "kind": "void",
              "region": {
                "kind": "box",
                "min": [
                  100.0,
                  0.0,
                  0.0
                ],
                "max": [
                  220.0,
                  40.0,
                  80.0
                ]
              },
              "note": ""
            }
          ],
          "volume_fraction": 0.2,
          "resolution": {
            "h": 2.0,
            "cells_short_edge": null
          }
        }
      }
    ],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "4 mm deck and clearance agree. A y-only conventional roller is an additional admissible bearing interpretation; z guidance is not explicit."
    }
  },
  "b31_pillow_block": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b31 pillow block",
      "domain": {
        "size": [
          120,
          60,
          40
        ]
      },
      "material": {
        "name": "grey cast iron",
        "E": 110000.0,
        "nu": 0.26
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "bolt_left",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              15,
              20
            ],
            "size": [
              16,
              16
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "bolt_right",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              105,
              20
            ],
            "size": [
              16,
              16
            ],
            "shape": "ellipse"
          }
        }
      ],
      "loads": [
        {
          "id": "shaft",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              60,
              40
            ],
            "radius": 15,
            "span": [
              0,
              40
            ]
          },
          "force": [
            0,
            -3000,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "seat",
          "kind": "solid",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              60,
              40
            ],
            "radius": 15,
            "span": [
              0,
              40
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [
      {
        "reading": "Two square 16 x 16 mm washer support patches, centres unchanged.",
        "why": "Local fixture-footprint approximation admitted consistently with b06; other physical requirements unchanged.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/T/b31_pillow_block_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "pillow_block_bearing_bracket",
          "description": "Pillow-block bearing bracket in grey cast iron. Bottom face (y=0) bolted down by two M8 bolts with 16 mm washers at x=15 and x=105, z=20. A solid bearing-seat cylinder (axis z, centre x=60, y=40, diameter 30, full depth) is kept, and the shaft applies 3 kN downward on it.",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              120,
              60,
              40
            ]
          },
          "material": {
            "name": "grey cast iron",
            "E": 110000.0,
            "nu": 0.26
          },
          "volume_fraction": 0.3,
          "supports": [
            {
              "id": "bolt_left",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  15,
                  20
                ],
                "size": [
                  16,
                  16
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "M8 bolt with 16 mm washer at x=15, z=20 on bottom face; square patch approximates the washer footprint"
            },
            {
              "id": "bolt_right",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  105,
                  20
                ],
                "size": [
                  16,
                  16
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "M8 bolt with 16 mm washer at x=105, z=20 on bottom face; square patch approximates the washer footprint"
            }
          ],
          "loads": [
            {
              "id": "shaft_load",
              "region": {
                "kind": "cylinder",
                "axis": "z",
                "center": [
                  60,
                  40
                ],
                "radius": 15,
                "span": [
                  0,
                  40
                ]
              },
              "force": [
                0,
                -3000,
                0
              ],
              "distribution": "uniform_nodes",
              "note": "3 kN downward (-y) from shaft on bearing seat"
            }
          ],
          "passive": [
            {
              "id": "bearing_seat",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "z",
                "center": [
                  60,
                  40
                ],
                "radius": 15,
                "span": [
                  0,
                  40
                ]
              },
              "note": "Solid bearing seat, 30 mm diameter, full depth, kept"
            }
          ],
          "resolution": {
            "h": 1.0
          },
          "min_feature": null,
          "meta": {
            "up_axis": "y",
            "bolt_size": "M8",
            "washer_diameter_mm": 16
          }
        }
      }
    ],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "16 mm washer footprints and 30 mm retained seat cylinder agree; load on the named seat is an idealized transfer region."
    }
  },
  "b32_drone_arm": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b32 drone arm",
      "domain": {
        "size": [
          150,
          20,
          20
        ]
      },
      "material": {
        "name": "aluminium 7075",
        "E": 71700.0,
        "nu": 0.33
      },
      "volume_fraction": 0.2,
      "supports": [
        {
          "id": "frame",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "thrust",
          "region": {
            "kind": "patch",
            "face": "z+",
            "center": [
              140,
              10
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          },
          "force": [
            0,
            0,
            15
          ]
        }
      ],
      "passive": [
        {
          "id": "motor_pad",
          "kind": "solid",
          "region": {
            "kind": "box",
            "min": [
              130,
              0,
              15
            ],
            "max": [
              150,
              20,
              20
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 0.5
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "z-up thrust +15 N and retained x=130..150, z=15..20 motor pad agree."
    }
  },
  "b33_shelf_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b33 shelf bracket",
      "domain": {
        "size": [
          150,
          150,
          20
        ]
      },
      "material": {
        "name": "aluminium 6061",
        "E": 69000.0,
        "nu": 0.33
      },
      "volume_fraction": 0.2,
      "supports": [
        {
          "id": "screw_low",
          "region": {
            "kind": "patch",
            "face": "x-",
            "center": [
              20,
              10
            ],
            "size": [
              10,
              10
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "screw_high",
          "region": {
            "kind": "patch",
            "face": "x-",
            "center": [
              130,
              10
            ],
            "size": [
              10,
              10
            ],
            "shape": "ellipse"
          }
        }
      ],
      "loads": [
        {
          "id": "shelf",
          "region": {
            "kind": "face",
            "face": "y+"
          },
          "force": [
            0,
            -600,
            0
          ]
        }
      ],
      "min_feature": 3.0,
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [
      {
        "reading": "Two square 10 x 10 mm washer support patches, centres unchanged.",
        "why": "Local fixture-footprint approximation consistent with b06. E=68.9 vs 69 GPa is an ordinary unstated-material default difference.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/T/b33_shelf_bracket_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "shelf_bracket",
          "description": "Wall-mounted shelf bracket, 150 x 150 x 20 mm envelope in aluminium 6061. Fixed by two screws with 10 mm washers on the wall face (x=0) at y=20 and y=130, z=10. The shelf rests on the whole top face (y=150) and applies 600 N downward.",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              150,
              150,
              20
            ]
          },
          "material": {
            "name": "aluminium 6061",
            "E": 68900.0,
            "nu": 0.33
          },
          "volume_fraction": 0.2,
          "supports": [
            {
              "id": "screw_lower",
              "region": {
                "kind": "patch",
                "face": "x-",
                "center": [
                  20,
                  10
                ],
                "size": [
                  10,
                  10
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Lower screw, 10 mm washer at y=20, z=10 on the wall face"
            },
            {
              "id": "screw_upper",
              "region": {
                "kind": "patch",
                "face": "x-",
                "center": [
                  130,
                  10
                ],
                "size": [
                  10,
                  10
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Upper screw, 10 mm washer at y=130, z=10 on the wall face"
            }
          ],
          "loads": [
            {
              "id": "shelf_load",
              "region": {
                "kind": "face",
                "face": "y+"
              },
              "force": [
                0,
                -600,
                0
              ],
              "distribution": "uniform_nodes",
              "note": "Shelf resting on the whole top face, 600 N total downward"
            }
          ],
          "passive": [],
          "resolution": {
            "h": 1.0
          },
          "min_feature": 3.0,
          "meta": {
            "washer_diameter_mm": 10,
            "washer_modelled_as": "10 x 10 mm square patch"
          }
        }
      }
    ],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Wall screw positions, whole top load and 3 mm minimum agree. Square washer patches admitted consistently with b06."
    }
  },
  "b34_antenna_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "m",
        "force": "N"
      },
      "name": "b34 antenna bracket",
      "domain": {
        "size": [
          0.4,
          0.3,
          0.2
        ]
      },
      "material": {
        "name": "S355 steel",
        "E": 210000000000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.15,
      "supports": [
        {
          "id": "wall",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "antenna",
          "region": {
            "kind": "cylinder",
            "axis": "y",
            "center": [
              0.33,
              0.1
            ],
            "radius": 0.04,
            "span": [
              0.05,
              0.3
            ]
          },
          "force": [
            0,
            -300,
            1200
          ]
        }
      ],
      "passive": [
        {
          "id": "clamp",
          "kind": "solid",
          "region": {
            "kind": "cylinder",
            "axis": "y",
            "center": [
              0.33,
              0.1
            ],
            "radius": 0.04,
            "span": [
              0.05,
              0.3
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 0.005
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [],
    "notes": "E = 2.1e11 N/m^2; 5 mm elements = 0.005 m.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "E=2.1e11 N/m^2, h=0.005 m, vertical cylinder and combined (0,-300,1200) N agree."
    }
  },
  "b35_padeye": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b35 padeye",
      "domain": {
        "size": [
          100,
          80,
          30
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "weld",
          "region": {
            "kind": "face",
            "face": "y-"
          }
        }
      ],
      "loads": [
        {
          "id": "sling",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              50,
              55
            ],
            "radius": 15,
            "span": [
              0,
              30
            ]
          },
          "force": [
            2500,
            6000,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "boss",
          "kind": "solid",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              50,
              55
            ],
            "radius": 15,
            "span": [
              0,
              30
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "30 mm retained boss and combined (2500,6000,0) N agree; cylinder load is an idealized transfer region."
    }
  },
  "b36_pedal_arm": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b36 pedal arm",
      "domain": {
        "size": [
          200,
          40,
          20
        ]
      },
      "material": {
        "name": "aluminium 6061",
        "E": 69000.0,
        "nu": 0.33
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "shaft",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              15,
              20
            ],
            "radius": 8,
            "span": [
              0,
              20
            ]
          }
        }
      ],
      "loads": [
        {
          "id": "foot",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              185,
              10
            ],
            "size": [
              30,
              20
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -1000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Finite fixed shaft circle correctly reacts pedal moment. Adding that circle as a passive solid changes the material budget; it is not implied by fixed displacement alone."
    }
  },
  "b37_battery_crossmember": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "kN"
      },
      "name": "b37 battery crossmember",
      "domain": {
        "size": [
          600,
          60,
          80
        ]
      },
      "material": {
        "name": "aluminium 6082-T6",
        "E": 70.0,
        "nu": 0.33
      },
      "volume_fraction": 0.2,
      "supports": [
        {
          "id": "rail_left",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        },
        {
          "id": "rail_right",
          "region": {
            "kind": "face",
            "face": "x+"
          }
        }
      ],
      "loads": [
        {
          "id": "foot_1",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              200,
              40
            ],
            "size": [
              40,
              40
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -1.5,
            0
          ]
        },
        {
          "id": "foot_2",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              400,
              40
            ],
            "size": [
              40,
              40
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -1.5,
            0
          ]
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [],
    "notes": "E = 70 GPa = 70 kN/mm^2.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "70 GPa equals 70 kN/mm^2. Both clamped ends and two -1.5 kN feet agree."
    }
  },
  "b38_peek_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b38 PEEK bracket",
      "domain": {
        "size": [
          80,
          60,
          40
        ]
      },
      "material": {
        "name": "PEEK",
        "E": 3600.0,
        "nu": 0.38
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "panel",
          "region": {
            "kind": "face",
            "face": "z-"
          }
        }
      ],
      "loads": [
        {
          "id": "launch",
          "region": {
            "kind": "patch",
            "face": "z+",
            "center": [
              40,
              30
            ],
            "size": [
              30,
              30
            ],
            "shape": "rect"
          },
          "force": [
            300,
            0,
            -300
          ]
        }
      ],
      "passive": [
        {
          "id": "interface_pad",
          "kind": "solid",
          "region": {
            "kind": "box",
            "min": [
              25,
              15,
              36
            ],
            "max": [
              55,
              45,
              40
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "PEEK E=3600 N/mm^2 and simultaneous (300,0,-300) N load agree. Retained interface is 4 mm deep."
    }
  },
  "b39_tv_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b39 TV bracket",
      "domain": {
        "size": [
          300,
          200,
          40
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.15,
      "supports": [
        {
          "id": "screw_1",
          "region": {
            "kind": "patch",
            "face": "x-",
            "center": [
              30,
              10
            ],
            "size": [
              12,
              12
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "screw_2",
          "region": {
            "kind": "patch",
            "face": "x-",
            "center": [
              30,
              30
            ],
            "size": [
              12,
              12
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "screw_3",
          "region": {
            "kind": "patch",
            "face": "x-",
            "center": [
              170,
              10
            ],
            "size": [
              12,
              12
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "screw_4",
          "region": {
            "kind": "patch",
            "face": "x-",
            "center": [
              170,
              30
            ],
            "size": [
              12,
              12
            ],
            "shape": "ellipse"
          }
        }
      ],
      "loads": [
        {
          "id": "tv",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              100,
              20
            ],
            "size": [
              100,
              40
            ],
            "shape": "rect"
          },
          "force": [
            50,
            -400,
            0
          ]
        }
      ],
      "min_feature": 5.0,
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [
      {
        "reading": "Four square 12 x 12 mm washer support patches, centres unchanged.",
        "why": "Admit the disclosed fixture-footprint approximation consistently with b06; do not add retained support bosses.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/T/b39_tv_bracket_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "tv_wall_bracket",
          "description": "Steel TV wall bracket: 300 mm projection (x) from wall, 200 mm tall (y up), 40 mm wide (z). Four lag screws with 12 mm washers on the wall face; TV mounting plate on the far end face carries 400 N down and 50 N away from the wall.",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              300,
              200,
              40
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "volume_fraction": 0.15,
          "supports": [
            {
              "id": "screw_low_z10",
              "region": {
                "kind": "patch",
                "face": "x-",
                "center": [
                  30,
                  10
                ],
                "size": [
                  12,
                  12
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Lag screw at y=30, z=10, 12 mm washer approximated as a 12x12 patch"
            },
            {
              "id": "screw_low_z30",
              "region": {
                "kind": "patch",
                "face": "x-",
                "center": [
                  30,
                  30
                ],
                "size": [
                  12,
                  12
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Lag screw at y=30, z=30, 12 mm washer approximated as a 12x12 patch"
            },
            {
              "id": "screw_high_z10",
              "region": {
                "kind": "patch",
                "face": "x-",
                "center": [
                  170,
                  10
                ],
                "size": [
                  12,
                  12
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Lag screw at y=170, z=10, 12 mm washer approximated as a 12x12 patch"
            },
            {
              "id": "screw_high_z30",
              "region": {
                "kind": "patch",
                "face": "x-",
                "center": [
                  170,
                  30
                ],
                "size": [
                  12,
                  12
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Lag screw at y=170, z=30, 12 mm washer approximated as a 12x12 patch"
            }
          ],
          "loads": [
            {
              "id": "tv_load",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  100,
                  20
                ],
                "size": [
                  100,
                  40
                ]
              },
              "force": [
                50,
                -400,
                0
              ],
              "distribution": "uniform_nodes",
              "note": "TV mounting plate on x=300 face, y 50-150 mm, full width; 400 N down (-y) and 50 N pull-out (+x)"
            }
          ],
          "passive": [],
          "resolution": {
            "h": 2
          },
          "min_feature": 5,
          "meta": {
            "washer_diameter_mm": 12,
            "washer_shape_approximation": "square patch"
          }
        }
      }
    ],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Loaded mounting-plate footprint and 5 mm minimum agree. Plate thickness is unspecified; extra 6 mm support bosses are not implied by washer contact."
    }
  },
  "b40_crank_arm": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b40 crank arm",
      "domain": {
        "size": [
          180,
          40,
          30
        ]
      },
      "material": {
        "name": "aluminium 7075",
        "E": 71700.0,
        "nu": 0.33
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "spindle",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              20,
              20
            ],
            "radius": 10,
            "span": [
              0,
              30
            ]
          }
        }
      ],
      "loads": [
        {
          "id": "pedal",
          "region": {
            "kind": "patch",
            "face": "z+",
            "center": [
              160,
              20
            ],
            "size": [
              16,
              16
            ],
            "shape": "ellipse"
          },
          "force": [
            0,
            -1200,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "pedal_boss",
          "kind": "solid",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              160,
              20
            ],
            "radius": 8,
            "span": [
              0,
              30
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [],
    "notes": "The load sits on the outer face, so the arm carries bending and torsion.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "The pedal load belongs on the outer z+ circular face, not the whole cylinder. Both specified spindle/boss regions agree."
    }
  },
  "b41_hinge_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b41 hinge bracket",
      "domain": {
        "size": [
          140,
          80,
          30
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "bolt_left",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              20,
              15
            ],
            "size": [
              12,
              12
            ],
            "shape": "ellipse"
          }
        },
        {
          "id": "bolt_right",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              120,
              15
            ],
            "size": [
              12,
              12
            ],
            "shape": "ellipse"
          }
        }
      ],
      "loads": [
        {
          "id": "door",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              70,
              65
            ],
            "radius": 10,
            "span": [
              0,
              30
            ]
          },
          "force": [
            300,
            -800,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "hinge_boss",
          "kind": "solid",
          "region": {
            "kind": "cylinder",
            "axis": "z",
            "center": [
              70,
              65
            ],
            "radius": 10,
            "span": [
              0,
              30
            ]
          },
          "note": ""
        },
        {
          "id": "cable_slot",
          "kind": "void",
          "region": {
            "kind": "box",
            "min": [
              40,
              20,
              0
            ],
            "max": [
              100,
              35,
              30
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [
      {
        "reading": "Two square 12 x 12 mm washer support patches, centres unchanged.",
        "why": "Admit local support-footprint approximation consistently with b06; retained boss and slot remain correct.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/T/b41_hinge_bracket_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "door_hinge_bracket",
          "description": "Door hinge bracket bolted at its bottom face, carrying the door load through a hinge-pin boss, with a cable slot kept empty.",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              140,
              80,
              30
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "volume_fraction": 0.3,
          "supports": [
            {
              "id": "bolt_left",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  20,
                  15
                ],
                "size": [
                  12,
                  12
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bolt at x=20, z=15; 12 mm washer approximated as a 12x12 mm patch"
            },
            {
              "id": "bolt_right",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  120,
                  15
                ],
                "size": [
                  12,
                  12
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bolt at x=120, z=15; 12 mm washer approximated as a 12x12 mm patch"
            }
          ],
          "loads": [
            {
              "id": "door_load",
              "region": {
                "kind": "cylinder",
                "axis": "z",
                "center": [
                  70,
                  65
                ],
                "radius": 10,
                "span": [
                  0,
                  30
                ]
              },
              "force": [
                300,
                -800,
                0
              ],
              "distribution": "uniform_nodes",
              "note": "800 N door weight downward (-y) and 300 N pull along +x, applied on the hinge-pin boss"
            }
          ],
          "passive": [
            {
              "id": "hinge_boss",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "z",
                "center": [
                  70,
                  65
                ],
                "radius": 10,
                "span": [
                  0,
                  30
                ]
              },
              "note": "Hinge-pin boss, 20 mm diameter, full thickness"
            },
            {
              "id": "cable_slot",
              "kind": "void",
              "region": {
                "kind": "box",
                "min": [
                  40,
                  20,
                  0
                ],
                "max": [
                  100,
                  35,
                  30
                ]
              },
              "note": "Cable slot through the full thickness"
            }
          ],
          "resolution": {
            "h": 1.0
          },
          "min_feature": null
        }
      }
    ],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Retained hinge boss, cable slot, washer supports and combined load agree."
    }
  },
  "b42_snap_hook": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b42 snap hook",
      "domain": {
        "size": [
          40,
          10,
          12
        ]
      },
      "material": {
        "name": "PA12",
        "E": 1700.0,
        "nu": 0.4
      },
      "volume_fraction": 0.35,
      "supports": [
        {
          "id": "housing",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "tip",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              38,
              6
            ],
            "size": [
              4,
              12
            ],
            "shape": "rect"
          },
          "force": [
            0,
            15,
            0
          ]
        }
      ],
      "min_feature": 1.2,
      "resolution": {
        "h": 0.25
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [],
    "notes": "",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Underside strip x=36..40 and upward +15 N agree. This is the stated linear compliance problem, not certification of snap action."
    }
  },
  "b43_press_riser": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b43 press riser",
      "domain": {
        "size": [
          300,
          100,
          150
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "bed_front",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              150,
              22.5
            ],
            "size": [
              300,
              45
            ]
          }
        },
        {
          "id": "bed_back",
          "region": {
            "kind": "patch",
            "face": "y-",
            "center": [
              150,
              127.5
            ],
            "size": [
              300,
              45
            ]
          }
        }
      ],
      "loads": [
        {
          "id": "tool",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              150,
              75
            ],
            "size": [
              100,
              50
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -20000,
            2000
          ]
        }
      ],
      "passive": [
        {
          "id": "coolant",
          "kind": "void",
          "region": {
            "kind": "box",
            "min": [
              0,
              0,
              45
            ],
            "max": [
              300,
              30,
              105
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "cells_short_edge": 50
      }
    },
    "expected": "solve",
    "source": "engineering",
    "oracle": [],
    "admissible": [
      {
        "reading": "Support only y- strips z=0..45 and 105..150 across x=0..300.",
        "why": "Physically appropriate remaining footprint beside open channel. Supplied consequence ~1.4e-10 at equal mass supports negligible numerical effect; correct b43 reference footprint.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/T/b43_press_riser_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "press_riser_block",
          "description": "Press riser block 300x100x150 mm (y up), steel. Bottom face bolted to press bed, full-length coolant channel kept void, tool pad load at top centre.",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              300,
              100,
              150
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "volume_fraction": 0.3,
          "supports": [
            {
              "id": "bed_bolted_front",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  150,
                  22.5
                ],
                "size": [
                  300,
                  45
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bottom face bolted to press bed, portion z 0-45 (beside coolant channel opening)"
            },
            {
              "id": "bed_bolted_back",
              "region": {
                "kind": "patch",
                "face": "y-",
                "center": [
                  150,
                  127.5
                ],
                "size": [
                  300,
                  45
                ]
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bottom face bolted to press bed, portion z 105-150 (beside coolant channel opening)"
            }
          ],
          "loads": [
            {
              "id": "tool_pad",
              "region": {
                "kind": "patch",
                "face": "y+",
                "center": [
                  150,
                  75
                ],
                "size": [
                  100,
                  50
                ]
              },
              "force": [
                0,
                -20000,
                2000
              ],
              "distribution": "uniform_nodes",
              "note": "Tool pad 100 (x) x 50 (z) mm at top-face centre: 20 kN downward (-y) and 2 kN along +z"
            }
          ],
          "passive": [
            {
              "id": "coolant_channel",
              "kind": "void",
              "region": {
                "kind": "box",
                "min": [
                  0,
                  0,
                  45
                ],
                "max": [
                  300,
                  30,
                  105
                ]
              },
              "note": "Coolant channel along full length in x, z 45-105, y 0-30, must stay empty"
            }
          ],
          "resolution": {
            "cells_short_edge": 50
          },
          "meta": {
            "up_axis": "y",
            "pad_orientation_assumption": "100 mm along x, 50 mm along z"
          }
        }
      },
      {
        "reading": "the full bottom face fixed, including the open channel",
        "counts": true,
        "adjudicated": "2026-10-31",
        "why": "the brief says bolted over its full area; the extra fixed nodes over the open channel touch only void elements, so the solved problem is the same (consequence about 1e-10). Intended reading corrected to the two strips in adjudication; this reading kept by author decision.",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "name": "b43 press riser",
          "domain": {
            "size": [
              300,
              100,
              150
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "volume_fraction": 0.3,
          "supports": [
            {
              "id": "bed",
              "region": {
                "kind": "face",
                "face": "y-"
              }
            }
          ],
          "loads": [
            {
              "id": "tool",
              "region": {
                "kind": "patch",
                "face": "y+",
                "center": [
                  150,
                  75
                ],
                "size": [
                  100,
                  50
                ],
                "shape": "rect"
              },
              "force": [
                0,
                -20000,
                2000
              ]
            }
          ],
          "passive": [
            {
              "id": "coolant",
              "kind": "void",
              "region": {
                "kind": "box",
                "min": [
                  0,
                  0,
                  45
                ],
                "max": [
                  300,
                  30,
                  105
                ]
              },
              "note": ""
            }
          ],
          "resolution": {
            "cells_short_edge": 50
          }
        }
      }
    ],
    "notes": "Adjudication 2026-10-31: support corrected to the two bottom strips beside the open channel.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "N",
      "source": "n.a.",
      "comment": "Correct the support region to the two remaining bottom strips beside the open coolant channel. The problem is solvable; this is a footprint clarification, not a refusal. h=100/50=2 mm."
    }
  },
  "b44_gearbox_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b44 gearbox bracket",
      "domain": {
        "size": [
          160,
          80,
          80
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "gearbox",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "lug_top",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              72,
              40
            ],
            "size": [
              16,
              16
            ],
            "shape": "rect"
          },
          "force": [
            0,
            0,
            625
          ]
        },
        {
          "id": "lug_bottom",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              8,
              40
            ],
            "size": [
              16,
              16
            ],
            "shape": "rect"
          },
          "force": [
            0,
            0,
            -625
          ]
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "clarify",
    "source": "engineering",
    "oracle": [
      {
        "about": "which axis is up, and where the lugs sit",
        "answer": "y is up. Both lugs sit inside the end face, flush with its top edge (y = 80) and bottom edge (y = 0), centred at z = 40, so their centres are 64 mm apart."
      },
      {
        "about": "the sense of the torque",
        "answer": "Either sense is fine; take +x by the right-hand rule."
      }
    ],
    "admissible": [
      {
        "reading": "torque in the opposite sense (signs swapped)",
        "why": "the brief gives no sense; the user accepts either",
        "counts": true,
        "spec": {
          "schema_version": "agentto.spec/v0",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "name": "b44 gearbox bracket",
          "domain": {
            "size": [
              160,
              80,
              80
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "volume_fraction": 0.3,
          "supports": [
            {
              "id": "gearbox",
              "region": {
                "kind": "face",
                "face": "x-"
              }
            }
          ],
          "loads": [
            {
              "id": "lug_top",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  72,
                  40
                ],
                "size": [
                  16,
                  16
                ],
                "shape": "rect"
              },
              "force": [
                0,
                0,
                -625
              ]
            },
            {
              "id": "lug_bottom",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  8,
                  40
                ],
                "size": [
                  16,
                  16
                ],
                "shape": "rect"
              },
              "force": [
                0,
                0,
                625
              ]
            }
          ],
          "resolution": {
            "h": 2.0
          }
        }
      }
    ],
    "notes": "The draft-1 wording of b04: no up axis, and 'at the top edge' may mean on or inside the edge. In the draft X2 run every condition read it differently from the intended spec (z up, or lugs centred on the edges). Same problem as b04, which states it fully.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Y after oracle: y-up, flush 16 mm patches and either torque sense. Real axis/placement ambiguity exists before clarification. Equal net torque alone does not fix lug locations."
    }
  },
  "b45_pump_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b45 pump bracket",
      "domain": {
        "size": [
          160,
          100,
          60
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "wall",
          "region": {
            "kind": "face",
            "face": "z-"
          }
        }
      ],
      "loads": [
        {
          "id": "pump",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              80,
              35
            ],
            "size": [
              60,
              40
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -250,
            0
          ]
        }
      ],
      "resolution": {
        "h": 2.0
      }
    },
    "expected": "clarify",
    "source": "engineering",
    "oracle": [
      {
        "about": "the pump's load",
        "answer": "The pump weighs 25 kg: use 250 N downward (-y) spread over the footprint. Nothing else acts on it."
      }
    ],
    "admissible": [],
    "notes": "Gap: the load. Its size alone does not change a compliance design, but whether it has a sideways part (vibration, pipe pull) does; a correct agent asks rather than guessing a direction and size.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Y after oracle: (0,-250,0) N only. Load magnitude and other components are missing from the original brief. Uniform load scaling does not validate an invented engineering load."
    }
  },
  "b46_sensor_housing": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b46 sensor housing",
      "domain": {
        "size": [
          80,
          50,
          40
        ]
      },
      "material": {
        "name": "aluminium 6061",
        "E": 69000.0,
        "nu": 0.33
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "chassis",
          "region": {
            "kind": "face",
            "face": "y-"
          }
        }
      ],
      "loads": [
        {
          "id": "head",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              25,
              20
            ],
            "size": [
              10,
              10
            ],
            "shape": "rect"
          },
          "force": [
            -200,
            0,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "plug",
          "kind": "void",
          "region": {
            "kind": "box",
            "min": [
              20,
              10,
              0
            ],
            "max": [
              50,
              30,
              15
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "clarify",
    "source": "engineering",
    "oracle": [
      {
        "about": "the connector clearance",
        "answer": "The front is the z = 0 face. The plug needs an empty box from x = 20 to 50 mm, y = 10 to 30 mm, and from the front face 15 mm deep (z = 0 to 15)."
      }
    ],
    "admissible": [],
    "notes": "Gap: the size and place of a keep-out.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Y after oracle: required void x=20..50,y=10..30,z=0..15. Original front direction and plug dimensions are genuinely missing."
    }
  },
  "b47_camera_mount": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b47 camera mount",
      "domain": {
        "size": [
          120,
          60,
          60
        ]
      },
      "material": {
        "name": "aluminium 6061",
        "E": 69000.0,
        "nu": 0.33
      },
      "volume_fraction": 0.15,
      "supports": [
        {
          "id": "gantry",
          "region": {
            "kind": "face",
            "face": "x-"
          }
        }
      ],
      "loads": [
        {
          "id": "camera",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              30,
              30
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -80,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "clarify",
    "source": "engineering",
    "oracle": [
      {
        "about": "how much material",
        "answer": "Use volume fraction 0.15."
      }
    ],
    "admissible": [
      {
        "reading": "Retain only the named 20 x 20 x 3 mm camera pad at x=117..120, y,z=20..40; vf=0.15 and no added root skin.",
        "why": "Admit the local named pad with unspecified depth, consistent with named interfaces. Oracle vf is matched; no extra root skin or minimum feature. E=68.9 GPa is acceptable.",
        "counts": true,
        "adjudicated": "2026-11-01",
        "from_run": "claude_high/GPC/b47_camera_mount_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "inspection-camera-mount",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              120.0,
              60.0,
              60.0
            ]
          },
          "material": {
            "name": "Aluminium 6061",
            "E": 68900.0,
            "nu": 0.33
          },
          "supports": [
            {
              "id": "gantry_bolted_face",
              "region": {
                "kind": "face",
                "face": "x-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "x=0 face bolted to gantry over full area"
            }
          ],
          "loads": [
            {
              "id": "camera_load",
              "region": {
                "kind": "patch",
                "face": "x+",
                "center": [
                  30.0,
                  30.0
                ],
                "size": [
                  20.0,
                  20.0
                ],
                "shape": "rect"
              },
              "force": [
                0.0,
                -80.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "80 N downward (-y) on 20x20 pad at centre of x=120 face"
            }
          ],
          "passive": [
            {
              "id": "camera_pad_keepin",
              "kind": "solid",
              "region": {
                "kind": "box",
                "min": [
                  117.0,
                  20.0,
                  20.0
                ],
                "max": [
                  120.0,
                  40.0,
                  40.0
                ]
              },
              "note": "3 mm solid pad under the camera load so the load lands on material"
            }
          ],
          "volume_fraction": 0.15,
          "resolution": {
            "h": 1.0,
            "cells_short_edge": null
          }
        }
      }
    ],
    "notes": "Gap: the volume fraction ('as light as practical' has no value).",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Y after oracle: vf=0.15. As light as practical supplies neither a unique compliance budget nor a strength/displacement constraint."
    }
  },
  "b48_cable_anchor": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b48 cable anchor",
      "domain": {
        "size": [
          100,
          60,
          60
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.25,
      "supports": [
        {
          "id": "base",
          "region": {
            "kind": "face",
            "face": "y-"
          }
        }
      ],
      "loads": [
        {
          "id": "cable",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              50,
              30
            ],
            "size": [
              16,
              16
            ],
            "shape": "ellipse"
          },
          "force": [
            4000,
            3000,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "clarify",
    "source": "engineering",
    "oracle": [
      {
        "about": "which way the cable runs",
        "answer": "The cable leaves towards +x: 4 kN along +x and 3 kN upward (+y)."
      }
    ],
    "admissible": [
      {
        "reading": "Retained 16 mm diameter, 3 mm deep anchor boss at y=57..60; force on y+ circle.",
        "why": "Named boss implies an interface with unspecified depth. Small local retention is admissible; supplied mass ratio 1.00520. Not a license for arbitrary bosses.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "G/b48_cable_anchor_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Guy-cable anchor",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              100.0,
              60.0,
              60.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "bolted_bottom",
              "region": {
                "kind": "face",
                "face": "y-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Entire y=0 bottom face fixed in all translations; full-area bolted mounting idealized as clamped."
            }
          ],
          "loads": [
            {
              "id": "guy_cable",
              "region": {
                "kind": "patch",
                "face": "y+",
                "center": [
                  50.0,
                  30.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "ellipse"
              },
              "force": [
                4000.0,
                3000.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "5 kN cable resultant; horizontal run toward +x, rise/run 3/4, so Fx=4000 N, Fy=3000 N."
            }
          ],
          "passive": [
            {
              "id": "anchor_boss",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "y",
                "center": [
                  50.0,
                  30.0
                ],
                "radius": 8.0,
                "span": [
                  57.0,
                  60.0
                ]
              },
              "note": "16 mm diameter boss, centered on top face; assumed 3 mm depth inward to preserve envelope."
            }
          ],
          "description": "Guy-cable anchor; y up. Full bottom face clamped to represent bolting over its full area. Cable runs toward +x and rises 3:4, applying total force (4000,3000,0) N on a 16 mm diameter circular boss face at (50,60,30) mm. Boss assumed 3 mm deep within envelope, retained solid. Volume fraction 0.25 applies to non-passive design volume.",
          "volume_fraction": 0.25,
          "resolution": {
            "h": 1.0,
            "cells_short_edge": null
          }
        }
      },
      {
        "reading": "Retained 16 mm diameter, 3 mm deep boss at y=57..60; load on the top face.",
        "why": "Same narrow named-interface interpretation as case 09; depth is unspecified. Modest local mass change is acknowledged.",
        "counts": true,
        "adjudicated": "2026-10-31",
        "from_run": "claude_high/GC/b48_cable_anchor_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "guy-cable-anchor",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              100.0,
              60.0,
              60.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "bolted_base",
              "region": {
                "kind": "face",
                "face": "y-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Bottom face bolted down over full area"
            }
          ],
          "loads": [
            {
              "id": "cable_pull",
              "region": {
                "kind": "patch",
                "face": "y+",
                "center": [
                  50.0,
                  30.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "ellipse"
              },
              "force": [
                4000.0,
                3000.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "5 kN guy cable at 3:4 slope (rise:run), running toward +x, on 16 mm boss at top-face centre"
            }
          ],
          "passive": [
            {
              "id": "anchor_boss",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "y",
                "center": [
                  50.0,
                  30.0
                ],
                "radius": 8.0,
                "span": [
                  57.0,
                  60.0
                ]
              },
              "note": "Keep-in material under the 16 mm anchor boss face"
            }
          ],
          "volume_fraction": 0.25,
          "resolution": {
            "h": 1.0,
            "cells_short_edge": null
          }
        }
      },
      {
        "reading": "Retain the named diameter-16 mm boss 4 mm deep at y=56..60; keep the top circular load and (4000,3000,0) N.",
        "why": "Extends the admitted 3 mm named boss to 4 mm; direction matches oracle. Zero questions means this accepts the final spec, not successful clarification behavior.",
        "counts": true,
        "adjudicated": "2026-11-01",
        "from_run": "GNR/b48_cable_anchor_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Guy-cable anchor",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              100.0,
              60.0,
              60.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "bolted_bottom",
              "region": {
                "kind": "face",
                "face": "y-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Full bottom face y=0 bolted down, idealized as fixed in x, y, z."
            }
          ],
          "loads": [
            {
              "id": "guy_cable_pull",
              "region": {
                "kind": "patch",
                "face": "y+",
                "center": [
                  50.0,
                  30.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "ellipse"
              },
              "force": [
                4000.0,
                3000.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "Total 5 kN pull distributed on the circular boss face. Assumed horizontal direction +x; rise:run=3:4 gives Fx=4000 N, Fy=3000 N."
            }
          ],
          "passive": [
            {
              "id": "anchor_boss",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "y",
                "center": [
                  50.0,
                  30.0
                ],
                "radius": 8.0,
                "span": [
                  56.0,
                  60.0
                ]
              },
              "note": "16 mm diameter solid anchor boss centered on top face; assumed 4 mm depth inside envelope."
            }
          ],
          "description": "Guy-cable anchor; y is up. Bottom y=0 fully fixed as full-area bolted attachment. 5000 N cable pull on a 16 mm diameter circular boss face centered at (50,60,30) mm, rising 3 per 4 horizontal toward +x: F=(4000,3000,0) N. Assumed 4 mm deep solid boss within envelope, axis y, y=56..60 mm. Steel E=210000 N/mm^2, nu=0.3. Volume fraction 0.25 applies to non-passive design volume.",
          "volume_fraction": 0.25,
          "resolution": {
            "h": 1.0,
            "cells_short_edge": null
          }
        }
      },
      {
        "reading": "Retain the named diameter-16 mm boss 1 mm deep at y=59..60; keep the top circular load and (4000,3000,0) N.",
        "why": "Extends the admitted 3 mm named boss to 1 mm. Force, footprint and support match the oracle; one question is recorded. No unrelated solids are introduced.",
        "counts": true,
        "adjudicated": "2026-11-01",
        "from_run": "GPC/b48_cable_anchor_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "Guy-cable anchor",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              100.0,
              60.0,
              60.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "bolted_base",
              "region": {
                "kind": "face",
                "face": "y-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "Full bottom face y=0 bolted down; fixed in all translations."
            }
          ],
          "loads": [
            {
              "id": "guy_cable",
              "region": {
                "kind": "patch",
                "face": "y+",
                "center": [
                  50.0,
                  30.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "ellipse"
              },
              "force": [
                4000.0,
                3000.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "Clarification selected +x horizontal pull. Total 5000 N, components (4000,3000,0) N, distributed over centered 16 mm circular top-face patch."
            }
          ],
          "passive": [
            {
              "id": "anchor_boss",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "y",
                "center": [
                  50.0,
                  30.0
                ],
                "radius": 8.0,
                "span": [
                  59.0,
                  60.0
                ]
              },
              "note": "Retain a one-element-thick solid disk behind the stated 16 mm diameter boss face; depth assumed 1 mm within envelope."
            }
          ],
          "volume_fraction": 0.25,
          "resolution": {
            "h": 1.0,
            "cells_short_edge": null
          }
        }
      },
      {
        "reading": "Retain the named diameter-16 mm boss 4 mm deep at y=56..60; keep the top circular load and (4000,3000,0) N.",
        "why": "Same final physical reading as row 40, hence A. One question and the final message support clarified +x direction; the actual question/answer transcript is absent.",
        "counts": true,
        "adjudicated": "2026-11-01",
        "from_run": "claude_high/GPC/b48_cable_anchor_r1",
        "spec": {
          "schema_version": "agentto.spec/v0",
          "name": "guy_cable_anchor",
          "units": {
            "length": "mm",
            "force": "N"
          },
          "domain": {
            "kind": "box",
            "size": [
              100.0,
              60.0,
              60.0
            ]
          },
          "material": {
            "name": "steel",
            "E": 210000.0,
            "nu": 0.3
          },
          "supports": [
            {
              "id": "bolted_base",
              "region": {
                "kind": "face",
                "face": "y-"
              },
              "fix": [
                "x",
                "y",
                "z"
              ],
              "note": "bottom face bolted down over full area"
            }
          ],
          "loads": [
            {
              "id": "cable_pull",
              "region": {
                "kind": "patch",
                "face": "y+",
                "center": [
                  50.0,
                  30.0
                ],
                "size": [
                  16.0,
                  16.0
                ],
                "shape": "ellipse"
              },
              "force": [
                4000.0,
                3000.0,
                0.0
              ],
              "distribution": "uniform_nodes",
              "note": "5 kN at slope 3:4 -> 4 kN horizontal (+x assumed), 3 kN up"
            }
          ],
          "passive": [
            {
              "id": "boss_keep_in",
              "kind": "solid",
              "region": {
                "kind": "cylinder",
                "axis": "y",
                "center": [
                  50.0,
                  30.0
                ],
                "radius": 8.0,
                "span": [
                  56.0,
                  60.0
                ]
              },
              "note": "16 mm anchor boss, 4 mm deep keep-in under load face"
            }
          ],
          "volume_fraction": 0.25,
          "resolution": {
            "h": 1.0,
            "cells_short_edge": null
          }
        }
      }
    ],
    "notes": "Gap: the horizontal direction of the pull (+x, -x, +z or -z).",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Y after oracle: (4000,3000,0) N gives 5 kN with 3:4 rise/run. Horizontal azimuth is genuinely unspecified before clarification."
    }
  },
  "b49_hinged_arm": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b49 hinged arm",
      "domain": {
        "size": [
          200,
          40,
          20
        ]
      },
      "material": {
        "name": "steel",
        "E": 210000.0,
        "nu": 0.3
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "hinge",
          "region": {
            "kind": "edge",
            "axis": "z",
            "at": [
              10,
              20
            ],
            "span": null
          }
        }
      ],
      "loads": [
        {
          "id": "tip",
          "region": {
            "kind": "patch",
            "face": "x+",
            "center": [
              20,
              10
            ],
            "size": [
              10,
              20
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -400,
            0
          ]
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "refuse",
    "source": "engineering",
    "oracle": [
      {
        "about": "any other support or a stop",
        "answer": "No. The arm must stay free to turn on the pin."
      }
    ],
    "admissible": [],
    "notes": "A mechanism: the arm rotates freely about the pin axis (rule R003, rotation about z). A correct agent says that nothing reacts the moment and asks for a stop, rather than clamping the pin.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Refusal correct: rotation about the z pin line remains free, with unbalanced moment -76000 N mm. Fixing line translations does not clamp rotation about the line."
    }
  },
  "b50_valve_bracket": {
    "spec": {
      "schema_version": "agentto.spec/v0",
      "units": {
        "length": "mm",
        "force": "N"
      },
      "name": "b50 valve bracket",
      "domain": {
        "size": [
          120,
          80,
          40
        ]
      },
      "material": {
        "name": "aluminium 6061",
        "E": 69000.0,
        "nu": 0.33
      },
      "volume_fraction": 0.3,
      "supports": [
        {
          "id": "base",
          "region": {
            "kind": "face",
            "face": "y-"
          }
        }
      ],
      "loads": [
        {
          "id": "actuator",
          "region": {
            "kind": "patch",
            "face": "y+",
            "center": [
              90,
              20
            ],
            "size": [
              20,
              20
            ],
            "shape": "rect"
          },
          "force": [
            0,
            -600,
            0
          ]
        }
      ],
      "passive": [
        {
          "id": "handle",
          "kind": "void",
          "region": {
            "kind": "box",
            "min": [
              70,
              50,
              0
            ],
            "max": [
              120,
              80,
              40
            ]
          },
          "note": ""
        }
      ],
      "resolution": {
        "h": 1.0
      }
    },
    "expected": "refuse",
    "source": "engineering",
    "oracle": [
      {
        "about": "moving the pad or the clearance",
        "answer": "Neither can move: both are set by the actuator and the valve."
      }
    ],
    "admissible": [],
    "notes": "Contradictory: the load pad lies inside the region that must stay empty (rule R008). A correct agent reports the conflict instead of moving either.",
    "adjudication": {
      "by": "J. Wang",
      "date": "2026-10-31",
      "intended": "Y",
      "source": "n.a.",
      "comment": "Refusal correct: the entire loaded x=80..100 top patch lies in mandatory void. Neither feature may move under the oracle. CONTESTED RUNS"
    }
  }
}

==> anc/supplement/spec_v0.schema.json <==
{
 "$defs": {
  "BoxDomain": {
   "additionalProperties": false,
   "properties": {
    "kind": {
     "const": "box",
     "default": "box",
     "title": "Kind",
     "type": "string"
    },
    "size": {
     "maxItems": 3,
     "minItems": 3,
     "prefixItems": [
      {
       "type": "number"
      },
      {
       "type": "number"
      },
      {
       "type": "number"
      }
     ],
     "title": "Size",
     "type": "array"
    }
   },
   "required": [
    "size"
   ],
   "title": "BoxDomain",
   "type": "object"
  },
  "BoxRegion": {
   "additionalProperties": false,
   "properties": {
    "kind": {
     "const": "box",
     "default": "box",
     "title": "Kind",
     "type": "string"
    },
    "min": {
     "maxItems": 3,
     "minItems": 3,
     "prefixItems": [
      {
       "type": "number"
      },
      {
       "type": "number"
      },
      {
       "type": "number"
      }
     ],
     "title": "Min",
     "type": "array"
    },
    "max": {
     "maxItems": 3,
     "minItems": 3,
     "prefixItems": [
      {
       "type": "number"
      },
      {
       "type": "number"
      },
      {
       "type": "number"
      }
     ],
     "title": "Max",
     "type": "array"
    }
   },
   "required": [
    "min",
    "max"
   ],
   "title": "BoxRegion",
   "type": "object"
  },
  "CylinderRegion": {
   "additionalProperties": false,
   "description": "Solid circular cylinder: axis direction, a point on the axis, radius and [start, end] along the axis.",
   "properties": {
    "kind": {
     "const": "cylinder",
     "default": "cylinder",
     "title": "Kind",
     "type": "string"
    },
    "axis": {
     "enum": [
      "x",
      "y",
      "z"
     ],
     "title": "Axis",
     "type": "string"
    },
    "center": {
     "description": "axis position in the other two axes (increasing axis order)",
     "maxItems": 2,
     "minItems": 2,
     "prefixItems": [
      {
       "type": "number"
      },
      {
       "type": "number"
      }
     ],
     "title": "Center",
     "type": "array"
    },
    "radius": {
     "exclusiveMinimum": 0,
     "title": "Radius",
     "type": "number"
    },
    "span": {
     "maxItems": 2,
     "minItems": 2,
     "prefixItems": [
      {
       "type": "number"
      },
      {
       "type": "number"
      }
     ],
     "title": "Span",
     "type": "array"
    }
   },
   "required": [
    "axis",
    "center",
    "radius",
    "span"
   ],
   "title": "CylinderRegion",
   "type": "object"
  },
  "EdgeRegion": {
   "additionalProperties": false,
   "description": "Grid line parallel to `axis`, through the point `at` in the other two axes (increasing axis order).",
   "properties": {
    "kind": {
     "const": "edge",
     "default": "edge",
     "title": "Kind",
     "type": "string"
    },
    "axis": {
     "enum": [
      "x",
      "y",
      "z"
     ],
     "title": "Axis",
     "type": "string"
    },
    "at": {
     "maxItems": 2,
     "minItems": 2,
     "prefixItems": [
      {
       "type": "number"
      },
      {
       "type": "number"
      }
     ],
     "title": "At",
     "type": "array"
    },
    "span": {
     "anyOf": [
      {
       "maxItems": 2,
       "minItems": 2,
       "prefixItems": [
        {
         "type": "number"
        },
        {
         "type": "number"
        }
       ],
       "type": "array"
      },
      {
       "type": "null"
      }
     ],
     "default": null,
     "description": "optional [start, end] along the axis; default: full length",
     "title": "Span"
    }
   },
   "required": [
    "axis",
    "at"
   ],
   "title": "EdgeRegion",
   "type": "object"
  },
  "FaceRegion": {
   "additionalProperties": false,
   "properties": {
    "kind": {
     "const": "face",
     "default": "face",
     "title": "Kind",
     "type": "string"
    },
    "face": {
     "enum": [
      "x-",
      "x+",
      "y-",
      "y+",
      "z-",
      "z+"
     ],
     "title": "Face",
     "type": "string"
    }
   },
   "required": [
    "face"
   ],
   "title": "FaceRegion",
   "type": "object"
  },
  "Load": {
   "additionalProperties": false,
   "description": "Total force on the region, shared equally by its nodes (mesh-independent total).",
   "properties": {
    "id": {
     "title": "Id",
     "type": "string"
    },
    "region": {
     "discriminator": {
      "mapping": {
       "box": "#/$defs/BoxRegion",
       "cylinder": "#/$defs/CylinderRegion",
       "edge": "#/$defs/EdgeRegion",
       "face": "#/$defs/FaceRegion",
       "patch": "#/$defs/PatchRegion"
      },
      "propertyName": "kind"
     },
     "oneOf": [
      {
       "$ref": "#/$defs/FaceRegion"
      },
      {
       "$ref": "#/$defs/PatchRegion"
      },
      {
       "$ref": "#/$defs/EdgeRegion"
      },
      {
       "$ref": "#/$defs/BoxRegion"
      },
      {
       "$ref": "#/$defs/CylinderRegion"
      }
     ],
     "title": "Region"
    },
    "force": {
     "maxItems": 3,
     "minItems": 3,
     "prefixItems": [
      {
       "type": "number"
      },
      {
       "type": "number"
      },
      {
       "type": "number"
      }
     ],
     "title": "Force",
     "type": "array"
    },
    "distribution": {
     "const": "uniform_nodes",
     "default": "uniform_nodes",
     "title": "Distribution",
     "type": "string"
    },
    "note": {
     "default": "",
     "title": "Note",
     "type": "string"
    }
   },
   "required": [
    "id",
    "region",
    "force"
   ],
   "title": "Load",
   "type": "object"
  },
  "Material": {
   "additionalProperties": false,
   "properties": {
    "name": {
     "default": "steel",
     "title": "Name",
     "type": "string"
    },
    "E": {
     "default": 210000.0,
     "description": "Young's modulus in force/length^2 of the spec units",
     "exclusiveMinimum": 0,
     "title": "E",
     "type": "number"
    },
    "nu": {
     "default": 0.3,
     "exclusiveMaximum": 0.5,
     "exclusiveMinimum": -1.0,
     "title": "Nu",
     "type": "number"
    }
   },
   "title": "Material",
   "type": "object"
  },
  "Passive": {
   "additionalProperties": false,
   "properties": {
    "id": {
     "title": "Id",
     "type": "string"
    },
    "kind": {
     "enum": [
      "solid",
      "void"
     ],
     "title": "Kind",
     "type": "string"
    },
    "region": {
     "discriminator": {
      "mapping": {
       "box": "#/$defs/BoxRegion",
       "cylinder": "#/$defs/CylinderRegion"
      },
      "propertyName": "kind"
     },
     "oneOf": [
      {
       "$ref": "#/$defs/BoxRegion"
      },
      {
       "$ref": "#/$defs/CylinderRegion"
      }
     ],
     "title": "Region"
    },
    "note": {
     "default": "",
     "title": "Note",
     "type": "string"
    }
   },
   "required": [
    "id",
    "kind",
    "region"
   ],
   "title": "Passive",
   "type": "object"
  },
  "PatchRegion": {
   "additionalProperties": false,
   "description": "Rectangle on a domain face; nodes within half the size (plus a rounding tolerance) of the centre.",
   "properties": {
    "kind": {
     "const": "patch",
     "default": "patch",
     "title": "Kind",
     "type": "string"
    },
    "face": {
     "enum": [
      "x-",
      "x+",
      "y-",
      "y+",
      "z-",
      "z+"
     ],
     "title": "Face",
     "type": "string"
    },
    "center": {
     "maxItems": 2,
     "minItems": 2,
     "prefixItems": [
      {
       "type": "number"
      },
      {
       "type": "number"
      }
     ],
     "title": "Center",
     "type": "array"
    },
    "size": {
     "description": "full widths along the face's two in-plane axes",
     "maxItems": 2,
     "minItems": 2,
     "prefixItems": [
      {
       "type": "number"
      },
      {
       "type": "number"
      }
     ],
     "title": "Size",
     "type": "array"
    }
   },
   "required": [
    "face",
    "center",
    "size"
   ],
   "title": "PatchRegion",
   "type": "object"
  },
  "Resolution": {
   "additionalProperties": false,
   "description": "Mesh size: either `h` (element edge, length units) or `cells_short_edge` (elements on the shortest side).",
   "properties": {
    "h": {
     "anyOf": [
      {
       "exclusiveMinimum": 0,
       "type": "number"
      },
      {
       "type": "null"
      }
     ],
     "default": null,
     "title": "H"
    },
    "cells_short_edge": {
     "anyOf": [
      {
       "minimum": 2,
       "type": "integer"
      },
      {
       "type": "null"
      }
     ],
     "default": null,
     "title": "Cells Short Edge"
    }
   },
   "title": "Resolution",
   "type": "object"
  },
  "Support": {
   "additionalProperties": false,
   "properties": {
    "id": {
     "title": "Id",
     "type": "string"
    },
    "region": {
     "discriminator": {
      "mapping": {
       "box": "#/$defs/BoxRegion",
       "cylinder": "#/$defs/CylinderRegion",
       "edge": "#/$defs/EdgeRegion",
       "face": "#/$defs/FaceRegion",
       "patch": "#/$defs/PatchRegion"
      },
      "propertyName": "kind"
     },
     "oneOf": [
      {
       "$ref": "#/$defs/FaceRegion"
      },
      {
       "$ref": "#/$defs/PatchRegion"
      },
      {
       "$ref": "#/$defs/EdgeRegion"
      },
      {
       "$ref": "#/$defs/BoxRegion"
      },
      {
       "$ref": "#/$defs/CylinderRegion"
      }
     ],
     "title": "Region"
    },
    "fix": {
     "items": {
      "enum": [
       "x",
       "y",
       "z"
      ],
      "type": "string"
     },
     "minItems": 1,
     "title": "Fix",
     "type": "array"
    },
    "note": {
     "default": "",
     "title": "Note",
     "type": "string"
    }
   },
   "required": [
    "id",
    "region"
   ],
   "title": "Support",
   "type": "object"
  },
  "Units": {
   "additionalProperties": false,
   "properties": {
    "length": {
     "default": "mm",
     "enum": [
      "mm",
      "m",
      "in"
     ],
     "title": "Length",
     "type": "string"
    },
    "force": {
     "default": "N",
     "enum": [
      "N",
      "kN",
      "lbf"
     ],
     "title": "Force",
     "type": "string"
    }
   },
   "title": "Units",
   "type": "object"
  }
 },
 "additionalProperties": false,
 "properties": {
  "schema_version": {
   "const": "agentto.spec/v0",
   "default": "agentto.spec/v0",
   "title": "Schema Version",
   "type": "string"
  },
  "name": {
   "title": "Name",
   "type": "string"
  },
  "description": {
   "default": "",
   "title": "Description",
   "type": "string"
  },
  "units": {
   "$ref": "#/$defs/Units",
   "default": {
    "length": "mm",
    "force": "N"
   }
  },
  "domain": {
   "$ref": "#/$defs/BoxDomain"
  },
  "material": {
   "$ref": "#/$defs/Material",
   "default": {
    "name": "steel",
    "E": 210000.0,
    "nu": 0.3
   }
  },
  "volume_fraction": {
   "description": "fraction of the design (non-passive) volume",
   "exclusiveMaximum": 1,
   "exclusiveMinimum": 0,
   "title": "Volume Fraction",
   "type": "number"
  },
  "supports": {
   "items": {
    "$ref": "#/$defs/Support"
   },
   "minItems": 1,
   "title": "Supports",
   "type": "array"
  },
  "loads": {
   "items": {
    "$ref": "#/$defs/Load"
   },
   "minItems": 1,
   "title": "Loads",
   "type": "array"
  },
  "passive": {
   "items": {
    "$ref": "#/$defs/Passive"
   },
   "title": "Passive",
   "type": "array"
  },
  "resolution": {
   "$ref": "#/$defs/Resolution"
  },
  "min_feature": {
   "anyOf": [
    {
     "exclusiveMinimum": 0,
     "type": "number"
    },
    {
     "type": "null"
    }
   ],
   "default": null,
   "description": "smallest member the user needs, length units",
   "title": "Min Feature"
  },
  "meta": {
   "additionalProperties": true,
   "title": "Meta",
   "type": "object"
  }
 },
 "required": [
  "name",
  "domain",
  "volume_fraction",
  "supports",
  "loads",
  "resolution"
 ],
 "title": "Spec",
 "type": "object"
}
